Learning Transferable Conceptual Prototypes for Interpretable Unsupervised Domain Adaptation

Despite the great progress of unsupervised domain adaptation (UDA) with the deep neural networks, current UDA models are opaque and cannot provide promising explanations, limiting their applications in the scenarios that require safe and controllable model decisions. At present, a surge of work focuses on designing deep interpretable methods with adequate data annotations and only a few methods consider the distributional shift problem. Most existing interpretable UDA methods are post-hoc ones, which cannot facilitate the model learning process for performance enhancement. In this paper, we propose an inherently interpretable method, named Transferable Conceptual Prototype Learning (TCPL), which could simultaneously interpret and improve the processes of knowledge transfer and decision-making in UDA. To achieve this goal, we design a hierarchically prototypical module that transfers categorical basic concepts from the source domain to the target domain and learns domain-shared prototypes for explaining the underlying reasoning process. With the learned transferable prototypes, a self-predictive consistent pseudo-label strategy that fuses confidence, predictions, and prototype information, is designed for selecting suitable target samples for pseudo annotations and gradually narrowing down the domain gap. Comprehensive experiments show that the proposed method can not only provide effective and intuitive explanations but also outperform previous state-of-the-arts.

==> code/common/__init__.py <==
__all__ = ['modules', 'utils', 'vision']


==> code/common/loss/__init__.py <==
import torch.nn as nn
import torch.nn.functional as F


class KnowledgeDistillationLoss(nn.Module):
    """Knowledge Distillation Loss.

    Args:
        T (double): Temperature. Default: 1.
        reduction (str, optional): Specifies the reduction to apply to the output:
          ``'none'`` | ``'mean'`` | ``'sum'``. ``'none'``: no reduction will be applied,
          ``'mean'``: the sum of the output will be divided by the number of
          elements in the output, ``'sum'``: the output will be summed. Default: ``'batchmean'``

    Inputs:
        - y_student (tensor): logits output of the student
        - y_teacher (tensor): logits output of the teacher

    Shape:
        - y_student: (minibatch, `num_classes`)
        - y_teacher: (minibatch, `num_classes`)

    """
    def __init__(self, T=1., reduction='batchmean'):
        super(KnowledgeDistillationLoss, self).__init__()
        self.T = T
        self.kl = nn.KLDivLoss(reduction=reduction)

    def forward(self, y_student, y_teacher):
        """"""
        return self.kl(F.log_softmax(y_student / self.T, dim=-1), F.softmax(y_teacher / self.T, dim=-1))


==> code/common/modules/__init__.py <==
from .classifier import *
from .regressor import *

__all__ = ['classifier', 'regressor']

==> code/common/modules/classifier.py <==
from typing import Tuple, Optional, List, Dict
import torch.nn as nn
import torch

__all__ = ['Classifier']


class Classifier(nn.Module):
    """A generic Classifier class for domain adaptation.

    Args:
        backbone (torch.nn.Module): Any backbone to extract 2-d features from data
        num_classes (int): Number of classes
        bottleneck (torch.nn.Module, optional): Any bottleneck layer. Use no bottleneck by default
        bottleneck_dim (int, optional): Feature dimension of the bottleneck layer. Default: -1
        head (torch.nn.Module, optional): Any classifier head. Use :class:`torch.nn.Linear` by default
        finetune (bool): Whether finetune the classifier or train from scratch. Default: True

    .. note::
        Different classifiers are used in different domain adaptation algorithms to achieve better accuracy
        respectively, and we provide a suggested `Classifier` for different algorithms.
        Remember they are not the core of algorithms. You can implement your own `Classifier` and combine it with
        the domain adaptation algorithm in this algorithm library.

    .. note::
        The learning rate of this classifier is set 10 times to that of the feature extractor for better accuracy
        by default. If you have other optimization strategies, please over-ride :meth:`~Classifier.get_parameters`.

    Inputs:
        - x (tensor): input data fed to `backbone`

    Outputs:
        - predictions: classifier's predictions
        - features: features after `bottleneck` layer and before `head` layer

    Shape:
        - Inputs: (minibatch, *) where * means, any number of additional dimensions
        - predictions: (minibatch, `num_classes`)
        - features: (minibatch, `features_dim`)

    """

    def __init__(self, backbone: nn.Module, num_classes: int, bottleneck: Optional[nn.Module] = None,
                 bottleneck_dim: Optional[int] = -1, head: Optional[nn.Module] = None, finetune=True):
        super(Classifier, self).__init__()
        self.backbone = backbone
        self.num_classes = num_classes
        if bottleneck is None:
            self.bottleneck = nn.Sequential(
                nn.AdaptiveAvgPool2d(output_size=(1, 1)),
                nn.Flatten()
            )
            self._features_dim = backbone.out_features
        else:
            self.bottleneck = bottleneck
            assert bottleneck_dim > 0
            self._features_dim = bottleneck_dim

        if head is None:
            self.head = nn.Linear(self._features_dim, num_classes)
        else:
            self.head = head
        self.finetune = finetune

    @property
    def features_dim(self) -> int:
        """The dimension of features before the final `head` layer"""
        return self._features_dim

    def forward(self, x: torch.Tensor) -> Tuple[torch.Tensor, torch.Tensor]:
        """"""
        f = self.backbone(x)
        f = self.bottleneck(f)
        predictions = self.head(f)
        return predictions, f

    def get_parameters(self, base_lr=1.0) -> List[Dict]:
        """A parameter list which decides optimization hyper-parameters,
            such as the relative learning rate of each layer
        """
        params = [
            {"params": self.backbone.parameters(), "lr": 0.1 * base_lr if self.finetune else 1.0 * base_lr},
            {"params": self.bottleneck.parameters(), "lr": 1.0 * base_lr},
            {"params": self.head.parameters(), "lr": 1.0 * base_lr},
        ]

        return params


==> code/common/modules/regressor.py <==
from typing import Tuple, Optional, List, Dict
import torch.nn as nn
import torch

__all__ = ['Regressor']


class Regressor(nn.Module):
    """A generic Regressor class for domain adaptation.

    Args:
        backbone (torch.nn.Module): Any backbone to extract 2-d features from data
        num_factors (int): Number of factors
        bottleneck (torch.nn.Module, optional): Any bottleneck layer. Use no bottleneck by default
        bottleneck_dim (int, optional): Feature dimension of the bottleneck layer. Default: -1
        head (torch.nn.Module, optional): Any classifier head. Use `nn.Linear` by default
        finetune (bool): Whether finetune the classifier or train from scratch. Default: True

    .. note::
        The learning rate of this regressor is set 10 times to that of the feature extractor for better accuracy
        by default. If you have other optimization strategies, please over-ride :meth:`~Regressor.get_parameters`.

    Inputs:
        - x (tensor): input data fed to `backbone`

    Outputs:
        - predictions: regressor's predictions
        - features: features after `bottleneck` layer and before `head` layer

    Shape:
        - Inputs: (minibatch, *) where * means, any number of additional dimensions
        - predictions: (minibatch, `num_factors`)
        - features: (minibatch, `features_dim`)

    """

    def __init__(self, backbone: nn.Module, num_factors: int, bottleneck: Optional[nn.Module] = None,
                 bottleneck_dim=-1, head: Optional[nn.Module] = None, finetune=True):
        super(Regressor, self).__init__()
        self.backbone = backbone
        self.num_factors = num_factors
        if bottleneck is None:
            feature_dim = backbone.out_features
            self.bottleneck = nn.Sequential(
                nn.Conv2d(feature_dim, feature_dim, kernel_size=3, stride=1, padding=1),
                nn.BatchNorm2d(feature_dim, feature_dim),
                nn.ReLU(),
                nn.AdaptiveAvgPool2d(output_size=(1, 1)),
                nn.Flatten()
            )
            self._features_dim = feature_dim
        else:
            self.bottleneck = bottleneck
            assert bottleneck_dim > 0
            self._features_dim = bottleneck_dim

        if head is None:
            self.head = nn.Sequential(
                nn.Linear(self._features_dim, num_factors),
                nn.Sigmoid()
            )
        else:
            self.head = head
        self.finetune = finetune

    @property
    def features_dim(self) -> int:
        """The dimension of features before the final `head` layer"""
        return self._features_dim

    def forward(self, x: torch.Tensor) -> Tuple[torch.Tensor, torch.Tensor]:
        """"""
        f = self.backbone(x)
        f = self.bottleneck(f)
        predictions = self.head(f)
        return predictions, f

    def get_parameters(self, base_lr=1.0) -> List[Dict]:
        """A parameter list which decides optimization hyper-parameters,
            such as the relative learning rate of each layer
        """
        params = [
            {"params": self.backbone.parameters(), "lr": 0.1 * base_lr if self.finetune else 1.0 * base_lr},
            {"params": self.bottleneck.parameters(), "lr": 1.0 * base_lr},
            {"params": self.head.parameters(), "lr": 1.0 * base_lr},
        ]

        return params




==> code/common/utils/__init__.py <==
from .logger import CompleteLogger
from .meter import *
from .data import ForeverDataIterator

__all__ = ['metric', 'analysis', 'meter', 'data', 'logger']

==> code/common/utils/analysis/__init__.py <==
import torch
from torch.utils.data import DataLoader
import torch.nn as nn
import tqdm


def collect_feature(data_loader: DataLoader, feature_extractor: nn.Module,
                                   device: torch.device, max_num_features=None) -> torch.Tensor:
    """
    Fetch data from `data_loader`, and then use `feature_extractor` to collect features

    Args:
        data_loader (torch.utils.data.DataLoader): Data loader.
        feature_extractor (torch.nn.Module): A feature extractor.
        device (torch.device)
        max_num_features (int): The max number of features to return

    Returns:
        Features in shape (min(len(data_loader), max_num_features), :math:`|\mathcal{F}|`).
    """
    feature_extractor.eval()
    all_features = []
    with torch.no_grad():
        for i, (images, target) in enumerate(tqdm.tqdm(data_loader)):
            images = images.to(device)
            feature = feature_extractor(images).cpu()
            all_features.append(feature)
            if max_num_features is not None and i >= max_num_features:
                break
    return torch.cat(all_features, dim=0)

==> code/common/utils/analysis/a_distance.py <==
from torch.utils.data import TensorDataset
import torch
import torch.nn as nn
import torch.nn.functional as F
from torch.utils.data import DataLoader
from torch.optim import SGD
from ..meter import AverageMeter
from ..metric import binary_accuracy


class ANet(nn.Module):
    def __init__(self, in_feature):
        super(ANet, self).__init__()
        self.layer = nn.Linear(in_feature, 1)
        self.sigmoid = nn.Sigmoid()

    def forward(self, x):
        x = self.layer(x)
        x = self.sigmoid(x)
        return x


def calculate(source_feature: torch.Tensor, target_feature: torch.Tensor,
              device, progress=True, training_epochs=10):
    """
    Calculate the :math:`\mathcal{A}`-distance, which is a measure for distribution discrepancy.

    The definition is :math:`dist_\mathcal{A} = 2 (1-2\epsilon)`, where :math:`\epsilon` is the
    test error of a classifier trained to discriminate the source from the target.

    Args:
        source_feature (tensor): features from source domain in shape :math:`(minibatch, F)`
        target_feature (tensor): features from target domain in shape :math:`(minibatch, F)`
        device (torch.device)
        progress (bool): if True, displays a the progress of training A-Net
        training_epochs (int): the number of epochs when training the classifier

    Returns:
        :math:`\mathcal{A}`-distance
    """
    source_label = torch.ones((source_feature.shape[0], 1))
    target_label = torch.zeros((target_feature.shape[0], 1))
    feature = torch.cat([source_feature, target_feature], dim=0)
    label = torch.cat([source_label, target_label], dim=0)

    dataset = TensorDataset(feature, label)
    length = len(dataset)
    train_size = int(0.8 * length)
    val_size = length - train_size
    train_set, val_set = torch.utils.data.random_split(dataset, [train_size, val_size])
    train_loader = DataLoader(train_set, batch_size=2, shuffle=True)
    val_loader = DataLoader(val_set, batch_size=8, shuffle=False)

    anet = ANet(feature.shape[1]).to(device)
    optimizer = SGD(anet.parameters(), lr=0.01)
    a_distance = 2.0
    for epoch in range(training_epochs):
        anet.train()
        for (x, label) in train_loader:
            x = x.to(device)
            label = label.to(device)
            anet.zero_grad()
            y = anet(x)
            loss = F.binary_cross_entropy(y, label)
            loss.backward()
            optimizer.step()

        anet.eval()
        meter = AverageMeter("accuracy", ":4.2f")
        with torch.no_grad():
            for (x, label) in val_loader:
                x = x.to(device)
                label = label.to(device)
                y = anet(x)
                acc = binary_accuracy(y, label)
                meter.update(acc, x.shape[0])
        error = 1 - meter.avg / 100
        a_distance = 2 * (1 - 2 * error)
        if progress:
            print("epoch {} accuracy: {} A-dist: {}".format(epoch, meter.avg, a_distance))

    return a_distance



==> code/common/utils/analysis/tsne.py <==
import torch
import matplotlib

matplotlib.use('Agg')
from sklearn.manifold import TSNE
import numpy as np
import matplotlib.pyplot as plt
import matplotlib.colors as col


def visualize(source_feature: torch.Tensor, target_feature: torch.Tensor,
              filename: str, source_color='r', target_color='b'):
    """
    Visualize features from different domains using t-SNE.

    Args:
        source_feature (tensor): features from source domain in shape :math:`(minibatch, F)`
        target_feature (tensor): features from target domain in shape :math:`(minibatch, F)`
        filename (str): the file name to save t-SNE
        source_color (str): the color of the source features. Default: 'r'
        target_color (str): the color of the target features. Default: 'b'

    """
    source_feature = source_feature.numpy()
    target_feature = target_feature.numpy()
    features = np.concatenate([source_feature, target_feature], axis=0)

    # map features to 2-d using TSNE
    X_tsne = TSNE(n_components=2, random_state=33).fit_transform(features)

    # domain labels, 1 represents source while 0 represents target
    domains = np.concatenate((np.ones(len(source_feature)), np.zeros(len(target_feature))))

    # visualize using matplotlib
    plt.figure(figsize=(10, 10))
    plt.scatter(X_tsne[:, 0], X_tsne[:, 1], c=domains, cmap=col.ListedColormap([target_color, source_color]), s=2)
    plt.savefig(filename)


==> code/common/utils/data.py <==
import itertools
from torch.utils.data import DataLoader, Dataset
from typing import TypeVar, Iterable


T_co = TypeVar('T_co', covariant=True)
T = TypeVar('T')


def send_to_device(tensor, device):
    """
    Recursively sends the elements in a nested list/tuple/dictionary of tensors to a given device.

    Args:
        tensor (nested list/tuple/dictionary of :obj:`torch.Tensor`):
            The data to send to a given device.
        device (:obj:`torch.device`):
            The device to send the data to

    Returns:
        The same data structure as :obj:`tensor` with all tensors sent to the proper device.
    """
    if isinstance(tensor, (list, tuple)):
        return type(tensor)(send_to_device(t, device) for t in tensor)
    elif isinstance(tensor, dict):
        return type(tensor)({k: send_to_device(v, device) for k, v in tensor.items()})
    elif not hasattr(tensor, "to"):
        return tensor
    return tensor.to(device)


class ForeverDataIterator:
    r"""A data iterator that will never stop producing data"""
    def __init__(self, data_loader: DataLoader, device=None):
        self.data_loader = data_loader
        self.iter = iter(self.data_loader)
        self.device = device

    def __next__(self):
        try:
            data = next(self.iter)
            if self.device is not None:
                data = send_to_device(data, self.device)
        except StopIteration:
            self.iter = iter(self.data_loader)
            data = next(self.iter)
            if self.device is not None:
                data = send_to_device(data, self.device)
        return data

    def __len__(self):
        return len(self.data_loader)


class CombineDataset(Dataset[T_co]):
    r"""Dataset as a combination of multiple datasets.

    The element of each dataset must be a list, and the i-th element of the combined dataset
     is a list splicing of the i-th element of each sub dataset.
    The length of the combined dataset is the minimum of the lengths of all sub datasets.

    Arguments:
        datasets (sequence): List of datasets to be concatenated
    """
    def __init__(self, datasets: Iterable[Dataset]) -> None:
        super(CombineDataset, self).__init__()
        # Cannot verify that datasets is Sized
        assert len(datasets) > 0, 'datasets should not be an empty iterable'  # type: ignore
        self.datasets = list(datasets)

    def __len__(self):
        return min([len(d) for d in self.datasets])

    def __getitem__(self, idx):
        return list(itertools.chain(*[d[idx] for d in self.datasets]))



==> code/common/utils/logger.py <==
import os
import sys
import time

class TextLogger(object):
    """Writes stream output to external text file.

    Args:
        filename (str): the file to write stream output
        stream: the stream to read from. Default: sys.stdout
    """
    def __init__(self, filename, stream=sys.stdout):
        self.terminal = stream
        self.log = open(filename, 'a')

    def write(self, message):
        self.terminal.write(message)
        self.log.write(message)
        self.flush()

    def flush(self):
        self.terminal.flush()
        self.log.flush()

    def close(self):
        self.terminal.close()
        self.log.close()


class CompleteLogger:
    """
    A useful logger that

    - writes outputs to files and displays them on the console at the same time.
    - manages the directory of checkpoints and debugging images.

    Args:
        root (str): the root directory of logger
        phase (str): the phase of training.

    """

    def __init__(self, root, phase='train'):
        self.root = root
        self.phase = phase
        self.visualize_directory = os.path.join(self.root, "visualize")
        self.checkpoint_directory = os.path.join(self.root, "checkpoints")
        self.analysis_directory = os.path.join(self.root, "analysis")
        self.epoch = 0

        os.makedirs(self.root, exist_ok=True)
        os.makedirs(self.visualize_directory, exist_ok=True)
        os.makedirs(self.checkpoint_directory, exist_ok=True)
        os.makedirs(self.analysis_directory, exist_ok=True)

        # redirect std out
        now = time.strftime("%Y-%m-%d-%H_%M_%S", time.localtime(time.time()))
        log_filename = os.path.join(self.root, "{}-{}.txt".format(phase, now))
        if os.path.exists(log_filename):
            os.remove(log_filename)
        self.logger = TextLogger(log_filename)
        sys.stdout = self.logger
        sys.stderr = self.logger
        if phase != 'train':
            self.set_epoch(phase)

    def set_epoch(self, epoch):
        """Set the epoch number. Please use it during training."""
        os.makedirs(os.path.join(self.visualize_directory, str(epoch)), exist_ok=True)
        self.epoch = epoch

    def _get_phase_or_epoch(self):
        if self.phase == 'train':
            return str(self.epoch)
        else:
            return self.phase
        
    def get_analysis_image_path(self, filename: str):
        """
        Get the full image path for a specific filename
        """
        return os.path.join(self.analysis_directory, filename)
    
    def get_image_path(self, filename: str):
        """
        Get the full image path for a specific filename
        """
        return os.path.join(self.visualize_directory, self._get_phase_or_epoch(), filename)

    def get_checkpoint_path(self, name=None):
        """
        Get the full checkpoint path.

        Args:
            name (optional): the filename (without file extension) to save checkpoint.
                If None, when the phase is ``train``, checkpoint will be saved to ``{epoch}.pth``.
                Otherwise, will be saved to ``{phase}.pth``.

        """
        if name is None:
            name = self._get_phase_or_epoch()
        name = str(name)
        return os.path.join(self.checkpoint_directory, name + ".pth")

    def close(self):
        self.logger.close()


==> code/common/utils/meter.py <==
from typing import Optional, List


class AverageMeter(object):
    r"""Computes and stores the average and current value.

    Examples::

        >>> # Initialize a meter to record loss
        >>> losses = AverageMeter()
        >>> # Update meter after every minibatch update
        >>> losses.update(loss_value, batch_size)
    """
    def __init__(self, name: str, fmt: Optional[str] = ':f'):
        self.name = name
        self.fmt = fmt
        self.reset()

    def reset(self):
        self.val = 0
        self.avg = 0
        self.sum = 0
        self.count = 0

    def update(self, val, n=1):
        self.val = val
        self.sum += val * n
        self.count += n
        if self.count > 0:
            self.avg = self.sum / self.count

    def __str__(self):
        fmtstr = '{name} {val' + self.fmt + '} ({avg' + self.fmt + '})'
        return fmtstr.format(**self.__dict__)


class AverageMeterDict(object):
    def __init__(self, names: List, fmt: Optional[str] = ':f'):
        self.dict = {
            name: AverageMeter(name, fmt) for name in names
        }

    def reset(self):
        for meter in self.dict.values():
            meter.reset()

    def update(self, accuracies, n=1):
        for name, acc in accuracies.items():
            self.dict[name].update(acc, n)

    def average(self):
        return {
            name: meter.avg for name, meter in self.dict.items()
        }

    def __getitem__(self, item):
        return self.dict[item]


class Meter(object):
    """Computes and stores the current value."""
    def __init__(self, name: str, fmt: Optional[str] = ':f'):
        self.name = name
        self.fmt = fmt
        self.reset()

    def reset(self):
        self.val = 0

    def update(self, val):
        self.val = val

    def __str__(self):
        fmtstr = '{name} {val' + self.fmt + '}'
        return fmtstr.format(**self.__dict__)


class ProgressMeter(object):
    def __init__(self, num_batches, meters, prefix=""):
        self.batch_fmtstr = self._get_batch_fmtstr(num_batches)
        self.meters = meters
        self.prefix = prefix

    def display(self, batch):
        entries = [self.prefix + self.batch_fmtstr.format(batch)]
        entries += [str(meter) for meter in self.meters]
        print('\t'.join(entries))

    def _get_batch_fmtstr(self, num_batches):
        num_digits = len(str(num_batches // 1))
        fmt = '{:' + str(num_digits) + 'd}'
        return '[' + fmt + '/' + fmt.format(num_batches) + ']'




==> code/common/utils/metric/__init__.py <==
import torch
import prettytable

__all__ = ['keypoint_detection']

def binary_accuracy(output: torch.Tensor, target: torch.Tensor) -> float:
    """Computes the accuracy for binary classification"""
    with torch.no_grad():
        batch_size = target.size(0)
        pred = (output >= 0.5).float().t().view(-1)
        correct = pred.eq(target.view(-1)).float().sum()
        correct.mul_(100. / batch_size)
        return correct


def accuracy(output, target, topk=(1,)):
    r"""
    Computes the accuracy over the k top predictions for the specified values of k

    Args:
        output (tensor): Classification outputs, :math:`(N, C)` where `C = number of classes`
        target (tensor): :math:`(N)` where each value is :math:`0 \leq \text{targets}[i] \leq C-1`
        topk (sequence[int]): A list of top-N number.

    Returns:
        Top-N accuracies (N :math:`\in` topK).
    """
    with torch.no_grad():
        maxk = max(topk)
        batch_size = target.size(0)

        _, pred = output.topk(maxk, 1, True, True)
        pred = pred.t()
        correct = pred.eq(target[None])

        res = []
        for k in topk:
            correct_k = correct[:k].flatten().sum(dtype=torch.float32)
            res.append(correct_k * (100.0 / batch_size))
        return res


class ConfusionMatrix(object):
    def __init__(self, num_classes):
        self.num_classes = num_classes
        self.mat = None

    def update(self, target, output):
        """
        Update confusion matrix.

        Args:
            target: ground truth
            output: predictions of models

        Shape:
            - target: :math:`(minibatch, C)` where C means the number of classes.
            - output: :math:`(minibatch, C)` where C means the number of classes.
        """
        n = self.num_classes
        if self.mat is None:
            self.mat = torch.zeros((n, n), dtype=torch.int64, device=target.device)
        with torch.no_grad():
            k = (target >= 0) & (target < n)
            inds = n * target[k].to(torch.int64) + output[k]
            self.mat += torch.bincount(inds, minlength=n**2).reshape(n, n)

    def reset(self):
        self.mat.zero_()

    def compute(self):
        """compute global accuracy, per-class accuracy and per-class IoU"""
        h = self.mat.float()
        acc_global = torch.diag(h).sum() / h.sum()
        acc = torch.diag(h) / h.sum(1)
        iu = torch.diag(h) / (h.sum(1) + h.sum(0) - torch.diag(h))
        return acc_global, acc, iu

    # def reduce_from_all_processes(self):
    #     if not torch.distributed.is_available():
    #         return
    #     if not torch.distributed.is_initialized():
    #         return
    #     torch.distributed.barrier()
    #     torch.distributed.all_reduce(self.mat)

    def __str__(self):
        acc_global, acc, iu = self.compute()
        return (
            'global correct: {:.1f}\n'
            'average row correct: {}\n'
            'IoU: {}\n'
            'mean IoU: {:.1f}').format(
                acc_global.item() * 100,
                ['{:.1f}'.format(i) for i in (acc * 100).tolist()],
                ['{:.1f}'.format(i) for i in (iu * 100).tolist()],
                iu.mean().item() * 100)

    def format(self, classes: list):
        """Get the accuracy and IoU for each class in the table format"""
        acc_global, acc, iu = self.compute()

        table = prettytable.PrettyTable(["class", "acc", "iou"])
        for i, class_name, per_acc, per_iu in zip(range(len(classes)), classes, (acc * 100).tolist(), (iu * 100).tolist()):
            table.add_row([class_name, per_acc, per_iu])

        return 'global correct: {:.1f}\nmean correct:{:.1f}\nmean IoU: {:.1f}\n{}'.format(
            acc_global.item() * 100, acc.mean().item() * 100, iu.mean().item() * 100, table.get_string())



==> code/common/utils/metric/keypoint_detection.py <==
# TODO: add documentation
import numpy as np


def get_max_preds(batch_heatmaps):
    '''
    get predictions from score maps
    heatmaps: numpy.ndarray([batch_size, num_joints, height, width])
    '''
    assert isinstance(batch_heatmaps, np.ndarray), \
        'batch_heatmaps should be numpy.ndarray'
    assert batch_heatmaps.ndim == 4, 'batch_images should be 4-ndim'

    batch_size = batch_heatmaps.shape[0]
    num_joints = batch_heatmaps.shape[1]
    width = batch_heatmaps.shape[3]
    heatmaps_reshaped = batch_heatmaps.reshape((batch_size, num_joints, -1))
    idx = np.argmax(heatmaps_reshaped, 2)
    maxvals = np.amax(heatmaps_reshaped, 2)

    maxvals = maxvals.reshape((batch_size, num_joints, 1))
    idx = idx.reshape((batch_size, num_joints, 1))

    preds = np.tile(idx, (1, 1, 2)).astype(np.float32)

    preds[:, :, 0] = (preds[:, :, 0]) % width
    preds[:, :, 1] = np.floor((preds[:, :, 1]) / width)

    pred_mask = np.tile(np.greater(maxvals, 0.0), (1, 1, 2))
    pred_mask = pred_mask.astype(np.float32)

    preds *= pred_mask
    return preds, maxvals


def calc_dists(preds, target, normalize):
    preds = preds.astype(np.float32)
    target = target.astype(np.float32)
    dists = np.zeros((preds.shape[1], preds.shape[0]))
    for n in range(preds.shape[0]):
        for c in range(preds.shape[1]):
            if target[n, c, 0] > 1 and target[n, c, 1] > 1:
                normed_preds = preds[n, c, :] / normalize[n]
                normed_targets = target[n, c, :] / normalize[n]
                dists[c, n] = np.linalg.norm(normed_preds - normed_targets)
            else:
                dists[c, n] = -1
    return dists


def dist_acc(dists, thr=0.5):
    ''' Return percentage below threshold while ignoring values with a -1 '''
    dist_cal = np.not_equal(dists, -1)
    num_dist_cal = dist_cal.sum()
    if num_dist_cal > 0:
        return np.less(dists[dist_cal], thr).sum() * 1.0 / num_dist_cal
    else:
        return -1


def accuracy(output, target, hm_type='gaussian', thr=0.5):
    '''
    Calculate accuracy according to PCK,
    but uses ground truth heatmap rather than x,y locations
    First value to be returned is average accuracy across 'idxs',
    followed by individual accuracies
    '''
    idx = list(range(output.shape[1]))
    norm = 1.0
    if hm_type == 'gaussian':
        pred, _ = get_max_preds(output)
        target, _ = get_max_preds(target)
        h = output.shape[2]
        w = output.shape[3]
        norm = np.ones((pred.shape[0], 2)) * np.array([h, w]) / 10
    dists = calc_dists(pred, target, norm)

    acc = np.zeros(len(idx))
    avg_acc = 0
    cnt = 0

    for i in range(len(idx)):
        acc[i] = dist_acc(dists[idx[i]], thr)
        if acc[i] >= 0:
            avg_acc = avg_acc + acc[i]
            cnt += 1

    avg_acc = avg_acc / cnt if cnt != 0 else 0

    return acc, avg_acc, cnt, pred


==> code/common/vision/__init__.py <==
__all__ = ['datasets', 'models', 'transforms']


==> code/common/vision/datasets/__init__.py <==
from .imagelist import ImageList
from .office31 import Office31
from .officehome import OfficeHome
from .visda2017 import VisDA2017
from .officecaltech import OfficeCaltech
from .domainnet import DomainNet
from .aircrafts import Aircraft
from .cub200 import CUB200
from .stanford_cars import StanfordCars
from .stanford_dogs import StanfordDogs
from .coco70 import COCO70
from .oxfordpet import OxfordIIITPet

__all__ = ['ImageList', 'Office31', 'OfficeHome', "VisDA2017", "OfficeCaltech", "DomainNet",
           "Aircraft", "cub200", "StanfordCars", "StanfordDogs", "COCO70", "OxfordIIITPet"]


==> code/common/vision/datasets/_util.py <==
import os
from typing import List
from torchvision.datasets.utils import download_and_extract_archive


def download(root: str, file_name: str, archive_name: str, url_link: str):
    """
    Download file from internet url link.

    Args:
        root (str) The directory to put downloaded files.
        file_name: (str) The name of the unzipped file.
        archive_name: (str) The name of archive(zipped file) downloaded.
        url_link: (str) The url link to download data.

    .. note::
        If `file_name` already exists under path `root`, then it is not downloaded again.
        Else `archive_name` will be downloaded from `url_link` and extracted to `file_name`.
    """
    if not os.path.exists(os.path.join(root, file_name)):
        print("Downloading {}".format(file_name))
        # if os.path.exists(os.path.join(root, archive_name)):
        #     os.remove(os.path.join(root, archive_name))
        try:
            download_and_extract_archive(url_link, download_root=root, filename=archive_name, remove_finished=False)
        except Exception:
            print("Fail to download {} from url link {}".format(archive_name, url_link))
            print('Please check you internet connection or '
                  "reinstall DALIB by 'pip install --upgrade dalib'")
            exit(0)


def check_exits(root: str, file_name: str):
    """Check whether `file_name` exists under directory `root`. """
    if not os.path.exists(os.path.join(root, file_name)):
        print("Dataset directory {} not found under {}".format(file_name, root))
        exit(-1)


def read_list_from_file(file_name: str) -> List[str]:
    """Read data from file and convert each line into an element in the list"""
    result = []
    with open(file_name, "r") as f:
        for line in f.readlines():
            result.append(line.strip())
    return result


==> code/common/vision/datasets/aircrafts.py <==
import os
from typing import Optional
from .imagelist import ImageList
from ._util import download as download_data, check_exits


class Aircraft(ImageList):
    """`FVGC-Aircraft <https://www.robots.ox.ac.uk/~vgg/data/fgvc-aircraft/>`_ Dataset.

    Args:
        root (str): Root directory of dataset
        split (str, optional): The dataset split, supports ``train``, or ``test``.
        sample_rate (int): The sampling rates to sample random ``training`` images for each category.
            Choices include 100, 50, 30, 15. Default: 100.
        download (bool, optional): If true, downloads the dataset from the internet and puts it \
            in root directory. If dataset is already downloaded, it is not downloaded again.
        transform (callable, optional): A function/transform that  takes in an PIL image and returns a \
            transformed version. E.g, :class:`torchvision.transforms.RandomCrop`.
        target_transform (callable, optional): A function/transform that takes in the target and transforms it.

    .. note:: In `root`, there will exist following files after downloading.
        ::
            train/
            test/
            image_list/
                train_100.txt
                train_50.txt
                train_30.txt
                train_15.txt
                test.txt
    """
    download_list = [
        ("image_list", "image_list.zip", "https://cloud.tsinghua.edu.cn/f/04356d49d0054092b07e/?dl=1"),
        ("train", "train.tgz", "https://cloud.tsinghua.edu.cn/f/9fed22eba03046d69012/?dl=1"),
        ("test", "test.tgz", "https://cloud.tsinghua.edu.cn/f/8d5e4c1b031a4a608c68/?dl=1"),
    ]
    image_list = {
        "train": "image_list/train_100.txt",
        "train100": "image_list/train_100.txt",
        "train50": "image_list/train_50.txt",
        "train30": "image_list/train_30.txt",
        "train15": "image_list/train_15.txt",
        "test": "image_list/test.txt",
        "test100": "image_list/test.txt",
    }
    CLASSES = ['707-320', '727-200', '737-200', '737-300', '737-400', '737-500', '737-600', '737-700', '737-800', '737-900', '747-100',
               '747-200', '747-300', '747-400', '757-200', '757-300', '767-200', '767-300', '767-400', '777-200', '777-300', 'A300B4',
               'A310', 'A318', 'A319', 'A320', 'A321', 'A330-200', 'A330-300', 'A340-200', 'A340-300', 'A340-500', 'A340-600', 'A380',
               'ATR-42', 'ATR-72', 'An-12', 'BAE 146-200', 'BAE 146-300', 'BAE-125', 'Beechcraft 1900', 'Boeing 717', 'C-130', 'C-47',
               'CRJ-200', 'CRJ-700', 'CRJ-900', 'Cessna 172', 'Cessna 208', 'Cessna 525', 'Cessna 560', 'Challenger 600', 'DC-10',
               'DC-3', 'DC-6', 'DC-8', 'DC-9-30', 'DH-82', 'DHC-1', 'DHC-6', 'DHC-8-100', 'DHC-8-300', 'DR-400', 'Dornier 328', 'E-170',
               'E-190', 'E-195', 'EMB-120', 'ERJ 135', 'ERJ 145', 'Embraer Legacy 600', 'Eurofighter Typhoon', 'F-16A-B', 'F-A-18',
               'Falcon 2000', 'Falcon 900', 'Fokker 100', 'Fokker 50', 'Fokker 70', 'Global Express', 'Gulfstream IV', 'Gulfstream V',
               'Hawk T1', 'Il-76', 'L-1011', 'MD-11', 'MD-80', 'MD-87', 'MD-90', 'Metroliner', 'Model B200', 'PA-28', 'SR-20',
               'Saab 2000', 'Saab 340', 'Spitfire', 'Tornado', 'Tu-134', 'Tu-154', 'Yak-42']

    def __init__(self, root: str, split: str, sample_rate: Optional[int]=100, download: Optional[bool] = False, **kwargs):

        if split == 'train':
            list_name = 'train' + str(sample_rate)
            assert list_name in self.image_list
            data_list_file = os.path.join(root, self.image_list[list_name])
        else:
            data_list_file = os.path.join(root, self.image_list['test'])

        if download:
            list(map(lambda args: download_data(root, *args), self.download_list))
        else:
            list(map(lambda file_name, _: check_exits(root, file_name), self.download_list))

        super(Aircraft, self).__init__(root, Aircraft.CLASSES, data_list_file=data_list_file, **kwargs)

==> code/common/vision/datasets/coco70.py <==
import os
from typing import Optional
from .imagelist import ImageList
from ._util import download as download_data, check_exits


class COCO70(ImageList):
    """COCO-70 dataset is a large-scale classification dataset (1000 images per class) created from
    `COCO <https://cocodataset.org/>`_ Dataset.
    It is used to explore the effect of fine-tuning with a large amount of data.

    Args:
        root (str): Root directory of dataset
        split (str, optional): The dataset split, supports ``train``, or ``test``.
        sample_rate (int): The sampling rates to sample random ``training`` images for each category.
            Choices include 100, 50, 30, 15. Default: 100.
        download (bool, optional): If true, downloads the dataset from the internet and puts it \
            in root directory. If dataset is already downloaded, it is not downloaded again.
        transform (callable, optional): A function/transform that  takes in an PIL image and returns a \
            transformed version. E.g, :class:`torchvision.transforms.RandomCrop`.
        target_transform (callable, optional): A function/transform that takes in the target and transforms it.

    .. note:: In `root`, there will exist following files after downloading.
        ::
            train/
            test/
            image_list/
                train_100.txt
                train_50.txt
                train_30.txt
                train_15.txt
                test.txt
    """
    download_list = [
        ("image_list", "image_list.zip", "https://cloud.tsinghua.edu.cn/f/d2ffb62fe3d140f1a73c/?dl=1"),
        ("train", "train.tgz", "https://cloud.tsinghua.edu.cn/f/e0dc4368342948c5bb2a/?dl=1"),
        ("test", "test.tgz", "https://cloud.tsinghua.edu.cn/f/59393a55c818429fb8d1/?dl=1"),
    ]
    image_list = {
        "train": "image_list/train_100.txt",
        "train100": "image_list/train_100.txt",
        "train50": "image_list/train_50.txt",
        "train30": "image_list/train_30.txt",
        "train15": "image_list/train_15.txt",
        "test": "image_list/test.txt",
        "test100": "image_list/test.txt",
    }
    CLASSES =['person', 'bicycle', 'car', 'motorcycle', 'airplane', 'bus', 'train', 'truck',
              'boat', 'traffic_light', 'fire_hydrant', 'stop_sign', 'bench', 'bird', 'cat', 'dog',
              'horse', 'sheep', 'cow', 'elephant', 'bear', 'zebra', 'giraffe', 'backpack', 'umbrella',
              'handbag', 'tie', 'suitcase', 'skis', 'kite', 'baseball_bat', 'skateboard', 'surfboard',
              'tennis_racket', 'bottle', 'wine_glass', 'cup', 'fork', 'knife', 'spoon', 'bowl', 'banana',
              'apple', 'sandwich', 'orange', 'broccoli', 'carrot', 'hot_dog', 'pizza', 'donut', 'cake',
              'chair', 'couch', 'potted_plant', 'bed', 'dining_table', 'toilet', 'tv', 'laptop',
              'remote', 'keyboard', 'cell_phone', 'microwave', 'oven', 'sink', 'refrigerator', 'book', 'clock', 'vase', 'teddy_bear']

    def __init__(self, root: str, split: str, sample_rate: Optional[int] =100, download: Optional[bool] = False, **kwargs):

        if split == 'train':
            list_name = 'train' + str(sample_rate)
            assert list_name in self.image_list
            data_list_file = os.path.join(root, self.image_list[list_name])
        else:
            data_list_file = os.path.join(root, self.image_list['test'])

        if download:
            list(map(lambda args: download_data(root, *args), self.download_list))
        else:
            list(map(lambda file_name, _: check_exits(root, file_name), self.download_list))

        super(COCO70, self).__init__(root, COCO70.CLASSES, data_list_file=data_list_file, **kwargs)


==> code/common/vision/datasets/cub200.py <==
import os
from typing import Optional
from .imagelist import ImageList
from ._util import download as download_data, check_exits


class CUB200(ImageList):
    """`Caltech-UCSD Birds-200-2011 <http://www.vision.caltech.edu/visipedia/CUB-200-2011.html>`_ Dataset.

    Args:
        root (str): Root directory of dataset
        split (str, optional): The dataset split, supports ``train``, or ``test``.
        sample_rate (int): The sampling rates to sample random ``training`` images for each category.
            Choices include 100, 50, 30, 15. Default: 100.
        download (bool, optional): If true, downloads the dataset from the internet and puts it \
            in root directory. If dataset is already downloaded, it is not downloaded again.
        transform (callable, optional): A function/transform that  takes in an PIL image and returns a \
            transformed version. E.g, :class:`torchvision.transforms.RandomCrop`.
        target_transform (callable, optional): A function/transform that takes in the target and transforms it.

    .. note:: In `root`, there will exist following files after downloading.
        ::
            train/
            test/
            image_list/
                train_100.txt
                train_50.txt
                train_30.txt
                train_15.txt
                test.txt
    """
    download_list = [
        ("image_list", "image_list.zip", "https://cloud.tsinghua.edu.cn/f/fa398a321b094a24a347/?dl=1"),
        ("train", "train.tgz", "https://cloud.tsinghua.edu.cn/f/521ba92bafc04ee69c20/?dl=1"),
        ("test", "test.tgz", "https://cloud.tsinghua.edu.cn/f/cc7ef72081e64bc7a218/?dl=1"),
    ]
    image_list = {
        "train": "image_list/train_100.txt",
        "train100": "image_list/train_100.txt",
        "train50": "image_list/train_50.txt",
        "train30": "image_list/train_30.txt",
        "train15": "image_list/train_15.txt",
        "test": "image_list/test.txt",
        "test100": "image_list/test.txt",
    }
    CLASSES = ['001.Black_footed_Albatross', '002.Laysan_Albatross', '003.Sooty_Albatross', '004.Groove_billed_Ani', '005.Crested_Auklet', '006.Least_Auklet', '007.Parakeet_Auklet', '008.Rhinoceros_Auklet', '009.Brewer_Blackbird', '010.Red_winged_Blackbird', '011.Rusty_Blackbird', '012.Yellow_headed_Blackbird', '013.Bobolink', '014.Indigo_Bunting', '015.Lazuli_Bunting', '016.Painted_Bunting', '017.Cardinal', '018.Spotted_Catbird', '019.Gray_Catbird', '020.Yellow_breasted_Chat', '021.Eastern_Towhee', '022.Chuck_will_Widow', '023.Brandt_Cormorant', '024.Red_faced_Cormorant', '025.Pelagic_Cormorant', '026.Bronzed_Cowbird', '027.Shiny_Cowbird', '028.Brown_Creeper', '029.American_Crow', '030.Fish_Crow', '031.Black_billed_Cuckoo', '032.Mangrove_Cuckoo', '033.Yellow_billed_Cuckoo', '034.Gray_crowned_Rosy_Finch', '035.Purple_Finch', '036.Northern_Flicker', '037.Acadian_Flycatcher', '038.Great_Crested_Flycatcher', '039.Least_Flycatcher', '040.Olive_sided_Flycatcher', '041.Scissor_tailed_Flycatcher', '042.Vermilion_Flycatcher', '043.Yellow_bellied_Flycatcher', '044.Frigatebird', '045.Northern_Fulmar', '046.Gadwall', '047.American_Goldfinch', '048.European_Goldfinch', '049.Boat_tailed_Grackle', '050.Eared_Grebe',
               '051.Horned_Grebe', '052.Pied_billed_Grebe', '053.Western_Grebe', '054.Blue_Grosbeak', '055.Evening_Grosbeak', '056.Pine_Grosbeak', '057.Rose_breasted_Grosbeak', '058.Pigeon_Guillemot', '059.California_Gull', '060.Glaucous_winged_Gull', '061.Heermann_Gull', '062.Herring_Gull', '063.Ivory_Gull', '064.Ring_billed_Gull', '065.Slaty_backed_Gull', '066.Western_Gull', '067.Anna_Hummingbird', '068.Ruby_throated_Hummingbird', '069.Rufous_Hummingbird', '070.Green_Violetear', '071.Long_tailed_Jaeger', '072.Pomarine_Jaeger', '073.Blue_Jay', '074.Florida_Jay', '075.Green_Jay', '076.Dark_eyed_Junco', '077.Tropical_Kingbird', '078.Gray_Kingbird', '079.Belted_Kingfisher', '080.Green_Kingfisher', '081.Pied_Kingfisher', '082.Ringed_Kingfisher', '083.White_breasted_Kingfisher', '084.Red_legged_Kittiwake', '085.Horned_Lark', '086.Pacific_Loon', '087.Mallard', '088.Western_Meadowlark', '089.Hooded_Merganser', '090.Red_breasted_Merganser', '091.Mockingbird', '092.Nighthawk', '093.Clark_Nutcracker', '094.White_breasted_Nuthatch', '095.Baltimore_Oriole', '096.Hooded_Oriole', '097.Orchard_Oriole', '098.Scott_Oriole', '099.Ovenbird', '100.Brown_Pelican',
               '101.White_Pelican', '102.Western_Wood_Pewee', '103.Sayornis', '104.American_Pipit', '105.Whip_poor_Will', '106.Horned_Puffin', '107.Common_Raven', '108.White_necked_Raven', '109.American_Redstart', '110.Geococcyx', '111.Loggerhead_Shrike', '112.Great_Grey_Shrike', '113.Baird_Sparrow', '114.Black_throated_Sparrow', '115.Brewer_Sparrow', '116.Chipping_Sparrow', '117.Clay_colored_Sparrow', '118.House_Sparrow', '119.Field_Sparrow', '120.Fox_Sparrow', '121.Grasshopper_Sparrow', '122.Harris_Sparrow', '123.Henslow_Sparrow', '124.Le_Conte_Sparrow', '125.Lincoln_Sparrow', '126.Nelson_Sharp_tailed_Sparrow', '127.Savannah_Sparrow', '128.Seaside_Sparrow', '129.Song_Sparrow', '130.Tree_Sparrow', '131.Vesper_Sparrow', '132.White_crowned_Sparrow', '133.White_throated_Sparrow', '134.Cape_Glossy_Starling', '135.Bank_Swallow', '136.Barn_Swallow', '137.Cliff_Swallow', '138.Tree_Swallow', '139.Scarlet_Tanager', '140.Summer_Tanager', '141.Artic_Tern', '142.Black_Tern', '143.Caspian_Tern', '144.Common_Tern', '145.Elegant_Tern', '146.Forsters_Tern', '147.Least_Tern', '148.Green_tailed_Towhee', '149.Brown_Thrasher', '150.Sage_Thrasher',
               '151.Black_capped_Vireo', '152.Blue_headed_Vireo', '153.Philadelphia_Vireo', '154.Red_eyed_Vireo', '155.Warbling_Vireo', '156.White_eyed_Vireo', '157.Yellow_throated_Vireo', '158.Bay_breasted_Warbler', '159.Black_and_white_Warbler', '160.Black_throated_Blue_Warbler', '161.Blue_winged_Warbler', '162.Canada_Warbler', '163.Cape_May_Warbler', '164.Cerulean_Warbler', '165.Chestnut_sided_Warbler', '166.Golden_winged_Warbler', '167.Hooded_Warbler', '168.Kentucky_Warbler', '169.Magnolia_Warbler', '170.Mourning_Warbler', '171.Myrtle_Warbler', '172.Nashville_Warbler', '173.Orange_crowned_Warbler', '174.Palm_Warbler', '175.Pine_Warbler', '176.Prairie_Warbler', '177.Prothonotary_Warbler', '178.Swainson_Warbler', '179.Tennessee_Warbler', '180.Wilson_Warbler', '181.Worm_eating_Warbler', '182.Yellow_Warbler', '183.Northern_Waterthrush', '184.Louisiana_Waterthrush', '185.Bohemian_Waxwing', '186.Cedar_Waxwing', '187.American_Three_toed_Woodpecker', '188.Pileated_Woodpecker', '189.Red_bellied_Woodpecker', '190.Red_cockaded_Woodpecker', '191.Red_headed_Woodpecker', '192.Downy_Woodpecker', '193.Bewick_Wren', '194.Cactus_Wren', '195.Carolina_Wren', '196.House_Wren', '197.Marsh_Wren', '198.Rock_Wren', '199.Winter_Wren', '200.Common_Yellowthroat']

    def __init__(self, root: str, split: str, sample_rate: Optional[int] =100, download: Optional[bool] = False, **kwargs):

        if split == 'train':
            list_name = 'train' + str(sample_rate)
            assert list_name in self.image_list
            data_list_file = os.path.join(root, self.image_list[list_name])
        else:
            data_list_file = os.path.join(root, self.image_list['test'])

        if download:
            list(map(lambda args: download_data(root, *args), self.download_list))
        else:
            list(map(lambda file_name, _: check_exits(root, file_name), self.download_list))

        super(CUB200, self).__init__(root, CUB200.CLASSES, data_list_file=data_list_file, **kwargs)


==> code/common/vision/datasets/digits.py <==
import torchvision.datasets as D
from PIL import Image
from typing import Tuple, Any
import numpy as np


class MNIST(D.MNIST):
    """`MNIST <http://yann.lecun.com/exdb/mnist/>`_ Dataset.

    Args:
        root (str): Root directory of dataset where ``MNIST/processed/training.pt``
            and  ``MNIST/processed/test.pt`` exist.
        mode (str): The channel mode for image. Choices includes ``"L"```, ``"RGB"``.
            Default: ``"L"```
        split (str, optional): The dataset split, supports ``train``, or ``test``.
        download (bool, optional): If true, downloads the dataset from the internet and
            puts it in root directory. If dataset is already downloaded, it is not
            downloaded again.
        transform (callable, optional): A function/transform that  takes in an PIL image
            and returns a transformed version. E.g, ``transforms.RandomCrop``
    """

    def __init__(self, root, mode="L", split='train', **kwargs):
        assert mode in ['L', 'RGB']
        assert split in ['train', 'test']
        super(MNIST, self).__init__(root, train=split == 'train', **kwargs)
        self.mode = mode

    def __getitem__(self, index: int) -> Tuple[Any, Any]:
        """
        Args:
            index (int): Index

        Returns:
            tuple: (image, target) where target is index of the target class.
        """
        img, target = self.data[index], int(self.targets[index])

        # doing this so that it is consistent with all other datasets
        # to return a PIL Image
        img = Image.fromarray(img.numpy(), mode='L').convert(self.mode)

        if self.transform is not None:
            img = self.transform(img)

        if self.target_transform is not None:
            target = self.target_transform(target)

        return img, target


class USPS(D.USPS):
    """`USPS <https://www.csie.ntu.edu.tw/~cjlin/libsvmtools/datasets/multiclass.html#usps>`_ Dataset.
        The data-format is : [label [index:value ]*256 \\n] * num_lines, where ``label`` lies in ``[1, 10]``.
        The value for each pixel lies in ``[-1, 1]``. Here we transform the ``label`` into ``[0, 9]``
        and make pixel values in ``[0, 255]``.

        Args:
            root (str): Root directory of dataset to store``USPS`` data files.
            mode (str): The channel mode for image. Choices includes ``"L"```, ``"RGB"``.
                Default: ``"L"```
            split (str, optional): The dataset split, supports ``train``, or ``test``.
            transform (callable, optional): A function/transform that  takes in an PIL image
                and returns a transformed version. E.g, ``transforms.RandomCrop``
            download (bool, optional): If true, downloads the dataset from the internet and
                puts it in root directory. If dataset is already downloaded, it is not
                downloaded again.

        """
    def __init__(self, root, mode="L", split='train', **kwargs):
        assert mode in ['L', 'RGB']
        assert split in ['train', 'test']
        super(USPS, self).__init__(root, train=split == 'train', **kwargs)
        self.mode = mode

    def __getitem__(self, index: int) -> Tuple[Any, Any]:
        """
        Args:
            index (int): Index

        Returns:
            tuple: (image, target) where target is index of the target class.
        """
        img, target = self.data[index], int(self.targets[index])

        # doing this so that it is consistent with all other datasets
        # to return a PIL Image
        img = Image.fromarray(img, mode='L').convert(self.mode)

        if self.transform is not None:
            img = self.transform(img)

        if self.target_transform is not None:
            target = self.target_transform(target)

        return img, target


class SVHN(D.SVHN):
    """`SVHN <http://ufldl.stanford.edu/housenumbers/>`_ Dataset.
    Note: The SVHN dataset assigns the label `10` to the digit `0`. However, in this Dataset,
    we assign the label `0` to the digit `0` to be compatible with PyTorch loss functions which
    expect the class labels to be in the range `[0, C-1]`

    .. warning::

        This class needs `scipy <https://docs.scipy.org/doc/>`_ to load data from `.mat` format.

    Args:
        root (str): Root directory of dataset where directory
            ``SVHN`` exists.
        mode (str): The channel mode for image. Choices includes ``"L"```, ``"RGB"``.
            Default: ``"RGB"```
        split (str, optional): The dataset split, supports ``train``, or ``test``.
        transform (callable, optional): A function/transform that  takes in an PIL image
            and returns a transformed version. E.g, ``transforms.RandomCrop``
        download (bool, optional): If true, downloads the dataset from the internet and
            puts it in root directory. If dataset is already downloaded, it is not
            downloaded again.

    """
    def __init__(self, root, mode="RGB", **kwargs):
        super(SVHN, self).__init__(root, **kwargs)
        assert mode in ['L', 'RGB']
        self.mode = mode

    def __getitem__(self, index: int) -> Tuple[Any, Any]:
        """
        Args:
            index (int): Index

        Returns:
            tuple: (image, target) where target is index of the target class.
        """
        img, target = self.data[index], int(self.labels[index])

        # doing this so that it is consistent with all other datasets
        # to return a PIL Image
        img = Image.fromarray(np.transpose(img, (1, 2, 0))).convert(self.mode)

        if self.transform is not None:
            img = self.transform(img)

        if self.target_transform is not None:
            target = self.target_transform(target)

        return img, target

==> code/common/vision/datasets/domainnet.py <==
import os
from typing import Optional
from .imagelist import ImageList
from ._util import download as download_data, check_exits


class DomainNet(ImageList):
    """`DomainNet <http://ai.bu.edu/M3SDA/#dataset>`_ (cleaned version, recommended)

    See `Moment Matching for Multi-Source Domain Adaptation <https://arxiv.org/abs/1812.01754>`_ for details.

    Args:
        root (str): Root directory of dataset
        task (str): The task (domain) to create dataset. Choices include ``'c'``:clipart, \
            ``'i'``: infograph, ``'p'``: painting, ``'q'``: quickdraw, ``'r'``: real, ``'s'``: sketch
        split (str, optional): The dataset split, supports ``train``, or ``test``.
        download (bool, optional): If true, downloads the dataset from the internet and puts it \
            in root directory. If dataset is already downloaded, it is not downloaded again.
        transform (callable, optional): A function/transform that  takes in an PIL image and returns a \
            transformed version. E.g, :class:`torchvision.transforms.RandomCrop`.
        target_transform (callable, optional): A function/transform that takes in the target and transforms it.

    .. note:: In `root`, there will exist following files after downloading.
        ::
            clipart/
            infograph/
            painting/
            quickdraw/
            real/
            sketch/
            image_list/
                clipart.txt
                ...
    """
    download_list = [
        ("image_list", "image_list.zip", "https://cloud.tsinghua.edu.cn/f/90ecb35bbd374e5e8c41/?dl=1"),
        ("clipart", "clipart.zip", "http://csr.bu.edu/ftp/visda/2019/multi-source/groundtruth/clipart.zip"),
        ("infograph", "infograph.zip", "http://csr.bu.edu/ftp/visda/2019/multi-source/infograph.zip"),
        ("painting", "painting.zip", "http://csr.bu.edu/ftp/visda/2019/multi-source/groundtruth/painting.zip"),
        ("quickdraw", "quickdraw.zip", "http://csr.bu.edu/ftp/visda/2019/multi-source/quickdraw.zip"),
        ("real", "real.zip", "http://csr.bu.edu/ftp/visda/2019/multi-source/real.zip"),
        ("sketch", "sketch.zip", "http://csr.bu.edu/ftp/visda/2019/multi-source/sketch.zip"),
    ]
    image_list = {
        "c": "clipart",
        "i": "infograph",
        "p": "painting",
        "q": "quickdraw",
        "r": "real",
        "s": "sketch",
    }
    CLASSES = ['aircraft_carrier', 'airplane', 'alarm_clock', 'ambulance', 'angel', 'animal_migration', 'ant', 'anvil',
               'apple', 'arm', 'asparagus', 'axe', 'backpack', 'banana', 'bandage', 'barn', 'baseball', 'baseball_bat',
               'basket', 'basketball', 'bat', 'bathtub', 'beach', 'bear', 'beard', 'bed', 'bee', 'belt', 'bench',
               'bicycle', 'binoculars', 'bird', 'birthday_cake', 'blackberry', 'blueberry', 'book', 'boomerang',
               'bottlecap', 'bowtie', 'bracelet', 'brain', 'bread', 'bridge', 'broccoli', 'broom', 'bucket',
               'bulldozer', 'bus', 'bush', 'butterfly', 'cactus', 'cake', 'calculator', 'calendar', 'camel', 'camera',
               'camouflage', 'campfire', 'candle', 'cannon', 'canoe', 'car', 'carrot', 'castle', 'cat', 'ceiling_fan',
               'cello', 'cell_phone', 'chair', 'chandelier', 'church', 'circle', 'clarinet', 'clock', 'cloud',
               'coffee_cup', 'compass', 'computer', 'cookie', 'cooler', 'couch', 'cow', 'crab', 'crayon', 'crocodile',
               'crown', 'cruise_ship', 'cup', 'diamond', 'dishwasher', 'diving_board', 'dog', 'dolphin', 'donut',
               'door', 'dragon', 'dresser', 'drill', 'drums', 'duck', 'dumbbell', 'ear', 'elbow', 'elephant',
               'envelope', 'eraser', 'eye', 'eyeglasses', 'face', 'fan', 'feather', 'fence', 'finger', 'fire_hydrant',
               'fireplace', 'firetruck', 'fish', 'flamingo', 'flashlight', 'flip_flops', 'floor_lamp', 'flower',
               'flying_saucer', 'foot', 'fork', 'frog', 'frying_pan', 'garden', 'garden_hose', 'giraffe', 'goatee',
               'golf_club', 'grapes', 'grass', 'guitar', 'hamburger', 'hammer', 'hand', 'harp', 'hat', 'headphones',
               'hedgehog', 'helicopter', 'helmet', 'hexagon', 'hockey_puck', 'hockey_stick', 'horse', 'hospital',
               'hot_air_balloon', 'hot_dog', 'hot_tub', 'hourglass', 'house', 'house_plant', 'hurricane', 'ice_cream',
               'jacket', 'jail', 'kangaroo', 'key', 'keyboard', 'knee', 'knife', 'ladder', 'lantern', 'laptop', 'leaf',
               'leg', 'light_bulb', 'lighter', 'lighthouse', 'lightning', 'line', 'lion', 'lipstick', 'lobster',
               'lollipop', 'mailbox', 'map', 'marker', 'matches', 'megaphone', 'mermaid', 'microphone', 'microwave',
               'monkey', 'moon', 'mosquito', 'motorbike', 'mountain', 'mouse', 'moustache', 'mouth', 'mug', 'mushroom',
               'nail', 'necklace', 'nose', 'ocean', 'octagon', 'octopus', 'onion', 'oven', 'owl', 'paintbrush',
               'paint_can', 'palm_tree', 'panda', 'pants', 'paper_clip', 'parachute', 'parrot', 'passport', 'peanut',
               'pear', 'peas', 'pencil', 'penguin', 'piano', 'pickup_truck', 'picture_frame', 'pig', 'pillow',
               'pineapple', 'pizza', 'pliers', 'police_car', 'pond', 'pool', 'popsicle', 'postcard', 'potato',
               'power_outlet', 'purse', 'rabbit', 'raccoon', 'radio', 'rain', 'rainbow', 'rake', 'remote_control',
               'rhinoceros', 'rifle', 'river', 'roller_coaster', 'rollerskates', 'sailboat', 'sandwich', 'saw',
               'saxophone', 'school_bus', 'scissors', 'scorpion', 'screwdriver', 'sea_turtle', 'see_saw', 'shark',
               'sheep', 'shoe', 'shorts', 'shovel', 'sink', 'skateboard', 'skull', 'skyscraper', 'sleeping_bag',
               'smiley_face', 'snail', 'snake', 'snorkel', 'snowflake', 'snowman', 'soccer_ball', 'sock', 'speedboat',
               'spider', 'spoon', 'spreadsheet', 'square', 'squiggle', 'squirrel', 'stairs', 'star', 'steak', 'stereo',
               'stethoscope', 'stitches', 'stop_sign', 'stove', 'strawberry', 'streetlight', 'string_bean', 'submarine',
               'suitcase', 'sun', 'swan', 'sweater', 'swing_set', 'sword', 'syringe', 'table', 'teapot', 'teddy-bear',
               'telephone', 'television', 'tennis_racquet', 'tent', 'The_Eiffel_Tower', 'The_Great_Wall_of_China',
               'The_Mona_Lisa', 'tiger', 'toaster', 'toe', 'toilet', 'tooth', 'toothbrush', 'toothpaste', 'tornado',
               'tractor', 'traffic_light', 'train', 'tree', 'triangle', 'trombone', 'truck', 'trumpet', 't-shirt',
               'umbrella', 'underwear', 'van', 'vase', 'violin', 'washing_machine', 'watermelon', 'waterslide',
               'whale', 'wheel', 'windmill', 'wine_bottle', 'wine_glass', 'wristwatch', 'yoga', 'zebra', 'zigzag']

    def __init__(self, root: str, task: str, split: Optional[str] = 'train', download: Optional[float] = False, **kwargs):
        assert task in self.image_list
        assert split in ['train', 'test']
        data_list_file = os.path.join(root, "image_list", "{}_{}.txt".format(self.image_list[task], split))
        print("loading {}".format(data_list_file))

        if download:
            list(map(lambda args: download_data(root, *args), self.download_list))
        else:
            list(map(lambda args: check_exits(root, args[0]), self.download_list))

        super(DomainNet, self).__init__(root, DomainNet.CLASSES, data_list_file=data_list_file, **kwargs)

    @classmethod
    def domains(cls):
        return list(cls.image_list.keys())


==> code/common/vision/datasets/imagelist.py <==
import os
from typing import Optional, Callable, Tuple, Any, List
import torchvision.datasets as datasets
from torchvision.datasets.folder import default_loader


class ImageList(datasets.VisionDataset):
    """A generic Dataset class for image classification

    Args:
        root (str): Root directory of dataset
        classes (list[str]): The names of all the classes
        data_list_file (str): File to read the image list from.
        transform (callable, optional): A function/transform that  takes in an PIL image \
            and returns a transformed version. E.g, :class:`torchvision.transforms.RandomCrop`.
        target_transform (callable, optional): A function/transform that takes in the target and transforms it.

    .. note:: In `data_list_file`, each line has 2 values in the following format.
        ::
            source_dir/dog_xxx.png 0
            source_dir/cat_123.png 1
            target_dir/dog_xxy.png 0
            target_dir/cat_nsdf3.png 1

        The first value is the relative path of an image, and the second value is the label of the corresponding image.
        If your data_list_file has different formats, please over-ride :meth:`~ImageList.parse_data_file`.
    """

    def __init__(self, root: str, classes: List[str], data_list_file: str,
                 transform: Optional[Callable] = None, target_transform: Optional[Callable] = None, return_name=False):
        super().__init__(root, transform=transform, target_transform=target_transform)
        self.samples = self.parse_data_file(data_list_file)
        self.classes = classes
        self.class_to_idx = {cls: idx
                             for idx, cls in enumerate(self.classes)}
        self.loader = default_loader
        self.data_list_file = data_list_file
        self.return_name = return_name

    def __getitem__(self, index: int) -> Tuple[Any, int]:
        """
        Args:
            index (int): Index
            return (tuple): (image, target) where target is index of the target class.
        """
        path, target = self.samples[index]
        img = self.loader(path)
        if self.transform is not None:
            img = self.transform(img)
        if self.target_transform is not None and target is not None:
            target = self.target_transform(target)
        if self.return_name:
            return img, target, path.split('/')[-1]
        else:
            return img, target

    def __len__(self) -> int:
        return len(self.samples)

    def parse_data_file(self, file_name: str) -> List[Tuple[str, int]]:
        """Parse file to data list

        Args:
            file_name (str): The path of data file
            return (list): List of (image path, class_index) tuples
        """
        with open(file_name, "r") as f:
            data_list = []
            for line in f.readlines():
                split_line = line.split()
                target = split_line[-1]
                path = ' '.join(split_line[:-1])
                if not os.path.isabs(path):
                    path = os.path.join(self.root, path)
                target = int(target)
                data_list.append((path, target))
        return data_list

    @property
    def num_classes(self) -> int:
        """Number of classes"""
        return len(self.classes)

    @classmethod
    def domains(cls):
        """All possible domain in this dataset"""
        raise NotImplemented

==> code/common/vision/datasets/keypoint_detection/__init__.py <==
from .rendered_hand_pose import RenderedHandPose
from .hand_3d_studio import Hand3DStudio, Hand3DStudioAll
from .freihand import FreiHand

from .surreal import SURREAL
from .lsp import LSP
from .human36m import Human36M



==> code/common/vision/datasets/keypoint_detection/freihand.py <==
import json
import time
import torch
import os
import os.path as osp
from torchvision.datasets.utils import download_and_extract_archive

from ...transforms.keypoint_detection import *
from .keypoint_dataset import Hand21KeypointDataset
from .util import *


""" General util functions. """
def _assert_exist(p):
    msg = 'File does not exists: %s' % p
    assert os.path.exists(p), msg


def json_load(p):
    _assert_exist(p)
    with open(p, 'r') as fi:
        d = json.load(fi)
    return d


def load_db_annotation(base_path, set_name=None):
    if set_name is None:
        # only training set annotations are released so this is a valid default choice
        set_name = 'training'

    print('Loading FreiHAND dataset index ...')
    t = time.time()

    # assumed paths to data containers
    k_path = os.path.join(base_path, '%s_K.json' % set_name)
    mano_path = os.path.join(base_path, '%s_mano.json' % set_name)
    xyz_path = os.path.join(base_path, '%s_xyz.json' % set_name)

    # load if exist
    K_list = json_load(k_path)
    mano_list = json_load(mano_path)
    xyz_list = json_load(xyz_path)

    # should have all the same length
    assert len(K_list) == len(mano_list), 'Size mismatch.'
    assert len(K_list) == len(xyz_list), 'Size mismatch.'

    print('Loading of %d samples done in %.2f seconds' % (len(K_list), time.time()-t))
    return list(zip(K_list, mano_list, xyz_list))


def projectPoints(xyz, K):
    """ Project 3D coordinates into image space. """
    xyz = np.array(xyz)
    K = np.array(K)
    uv = np.matmul(K, xyz.T).T
    return uv[:, :2] / uv[:, -1:]


""" Dataset related functions. """
def db_size(set_name):
    """ Hardcoded size of the datasets. """
    if set_name == 'training':
        return 32560  # number of unique samples (they exists in multiple 'versions')
    elif set_name == 'evaluation':
        return 3960
    else:
        assert 0, 'Invalid choice.'


class sample_version:
    gs = 'gs'  # green screen
    hom = 'hom'  # homogenized
    sample = 'sample'  # auto colorization with sample points
    auto = 'auto'  # auto colorization without sample points: automatic color hallucination

    db_size = db_size('training')

    @classmethod
    def valid_options(cls):
        return [cls.gs, cls.hom, cls.sample, cls.auto]


    @classmethod
    def check_valid(cls, version):
        msg = 'Invalid choice: "%s" (must be in %s)' % (version, cls.valid_options())
        assert version in cls.valid_options(), msg

    @classmethod
    def map_id(cls, id, version):
        cls.check_valid(version)
        return id + cls.db_size*cls.valid_options().index(version)


class FreiHand(Hand21KeypointDataset):
    """`FreiHand Dataset <https://lmb.informatik.uni-freiburg.de/projects/freihand/>`_

    Args:
        root (str): Root directory of dataset
        split (str, optional): The dataset split, supports ``train``, ``test``, or ``all``.
        task (str, optional): The post-processing option to create dataset. Choices include ``'gs'``: green screen \
            recording, ``'auto'``: auto colorization without sample points: automatic color hallucination, \
            ``'sample'``: auto colorization with sample points, ``'hom'``: homogenized, \
            and ``'all'``: all hands. Default: 'all'.
        download (bool, optional): If true, downloads the dataset from the internet and puts it \
            in root directory. If dataset is already downloaded, it is not downloaded again.
        transforms (callable, optional): A function/transform that takes in a dict (which contains PIL image and
            its labels) and returns a transformed version. E.g, :class:`~common.vision.transforms.keypoint_detection.Resize`.
        image_size (tuple): (width, height) of the image. Default: (256, 256)
        heatmap_size (tuple): (width, height) of the heatmap. Default: (64, 64)
        sigma (int): sigma parameter when generate the heatmap. Default: 2

    .. note:: In `root`, there will exist following files after downloading.
        ::
            *.json
            training/
            evaluation/
    """
    def __init__(self, root, split='train', task='all', download=True, **kwargs):
        if download:
            if not osp.exists(osp.join(root, "training")) or not osp.exists(osp.join(root, "evaluation")):
                download_and_extract_archive("https://lmb.informatik.uni-freiburg.de/data/freihand/FreiHAND_pub_v2.zip",
                                             download_root=root, filename="FreiHAND_pub_v2.zip", remove_finished=False,
                                             extract_root=root)

        assert split in ['train', 'test', 'all']
        self.split = split

        assert task in ['all', 'gs', 'auto', 'sample', 'hom']
        self.task = task
        if task == 'all':
            samples = self.get_samples(root, 'gs') + self.get_samples(root, 'auto') + self.get_samples(root, 'sample') + self.get_samples(root, 'hom')
        else:
            samples = self.get_samples(root, task)
        random.seed(42)
        random.shuffle(samples)
        samples_len = len(samples)
        samples_split = min(int(samples_len * 0.2), 3200)
        if self.split == 'train':
            samples = samples[samples_split:]
        elif self.split == 'test':
            samples = samples[:samples_split]

        super(FreiHand, self).__init__(root, samples, **kwargs)

    def __getitem__(self, index):
        sample = self.samples[index]
        image_name = sample['name']
        image_path = os.path.join(self.root, image_name)
        image = Image.open(image_path)
        keypoint3d_camera = np.array(sample['keypoint3d'])  # NUM_KEYPOINTS x 3
        keypoint2d = np.array(sample['keypoint2d'])  # NUM_KEYPOINTS x 2
        intrinsic_matrix = np.array(sample['intrinsic_matrix'])
        Zc = keypoint3d_camera[:, 2]

        # Crop the images such that the hand is at the center of the image
        # The images will be 1.5 times larger than the hand
        # The crop process will change Xc and Yc, leaving Zc with no changes
        bounding_box = get_bounding_box(keypoint2d)
        w, h = image.size
        left, upper, right, lower = scale_box(bounding_box, w, h, 1.5)
        image, keypoint2d = crop(image, upper, left, lower - upper, right - left, keypoint2d)

        # Change all hands to right hands
        if sample['left'] is False:
            image, keypoint2d = hflip(image, keypoint2d)

        image, data = self.transforms(image, keypoint2d=keypoint2d, intrinsic_matrix=intrinsic_matrix)
        keypoint2d = data['keypoint2d']
        intrinsic_matrix = data['intrinsic_matrix']
        keypoint3d_camera = keypoint2d_to_3d(keypoint2d, intrinsic_matrix, Zc)

        # noramlize 2D pose:
        visible = np.ones((self.num_keypoints, ), dtype=np.float32)
        visible = visible[:, np.newaxis]
        # 2D heatmap
        target, target_weight = generate_target(keypoint2d, visible, self.heatmap_size, self.sigma, self.image_size)
        target = torch.from_numpy(target)
        target_weight = torch.from_numpy(target_weight)

        # normalize 3D pose:
        # put middle finger metacarpophalangeal (MCP) joint in the center of the coordinate system
        # and make distance between wrist and middle finger MCP joint to be of length 1
        keypoint3d_n = keypoint3d_camera - keypoint3d_camera[9:10, :]
        keypoint3d_n = keypoint3d_n / np.sqrt(np.sum(keypoint3d_n[0, :] ** 2))
        z = keypoint3d_n[:, 2]

        meta = {
            'image': image_name,
            'keypoint2d': keypoint2d,  # （NUM_KEYPOINTS x 2）
            'keypoint3d': keypoint3d_n,  # （NUM_KEYPOINTS x 3）
            'z': z,
        }

        return image, target, target_weight, meta

    def get_samples(self, root, version='gs'):
        set = 'training'
        # load annotations of this set
        db_data_anno = load_db_annotation(root, set)

        version_map = {
            'gs': sample_version.gs,
            'hom': sample_version.hom,
            'sample': sample_version.sample,
            'auto': sample_version.auto
        }
        samples = []
        for idx in range(db_size(set)):
            image_name = os.path.join(set, 'rgb',
                                '%08d.jpg' % sample_version.map_id(idx, version_map[version]))
            mask_name = os.path.join(set, 'mask', '%08d.jpg' % idx)
            intrinsic_matrix, mano, keypoint3d = db_data_anno[idx]
            keypoint2d = projectPoints(keypoint3d, intrinsic_matrix)

            sample = {
                'name': image_name,
                'mask_name': mask_name,
                'keypoint2d': keypoint2d,
                'keypoint3d': keypoint3d,
                'intrinsic_matrix': intrinsic_matrix,
                'left': False
            }
            samples.append(sample)

        return samples


==> code/common/vision/datasets/keypoint_detection/hand_3d_studio.py <==
import os
import json
import random
from PIL import ImageFile, Image
import torch
import os.path as osp

from .._util import download as download_data, check_exits
from .keypoint_dataset import Hand21KeypointDataset
from .util import *

ImageFile.LOAD_TRUNCATED_IMAGES = True


class Hand3DStudio(Hand21KeypointDataset):
    """`Hand-3d-Studio Dataset <https://www.yangangwang.com/papers/ZHAO-H3S-2020-02.html>`_

    Args:
        root (str): Root directory of dataset
        split (str, optional): The dataset split, supports ``train``, ``test``, or ``all``.
        task (str, optional): The task to create dataset. Choices include ``'noobject'``: only hands without objects, \
            ``'object'``: only hands interacting with hands, and ``'all'``: all hands. Default: 'noobject'.
        download (bool, optional): If true, downloads the dataset from the internet and puts it \
            in root directory. If dataset is already downloaded, it is not downloaded again.
        transforms (callable, optional): A function/transform that takes in a dict (which contains PIL image and
            its labels) and returns a transformed version. E.g, :class:`~common.vision.transforms.keypoint_detection.Resize`.
        image_size (tuple): (width, height) of the image. Default: (256, 256)
        heatmap_size (tuple): (width, height) of the heatmap. Default: (64, 64)
        sigma (int): sigma parameter when generate the heatmap. Default: 2

    .. note::
        We found that the original H3D image is in high resolution while most part in an image is background,
        thus we crop the image and keep only the surrounding area of hands (1.5x bigger than hands) to speed up training.

    .. note:: In `root`, there will exist following files after downloading.
        ::
            H3D_crop/
                annotation.json
                part1/
                part2/
                part3/
                part4/
                part5/
    """
    def __init__(self, root, split='train', task='noobject', download=True, **kwargs):
        assert split in ['train', 'test', 'all']
        self.split = split
        assert task in ['noobject', 'object', 'all']
        self.task = task

        if download:
            download_data(root, "H3D_crop", "H3D_crop.tar", "https://cloud.tsinghua.edu.cn/f/d4e612e44dc04d8eb01f/?dl=1")
        else:
            check_exits(root, "H3D_crop")

        root = osp.join(root, "H3D_crop")
        # load labels
        annotation_file = os.path.join(root, 'annotation.json')
        print("loading from {}".format(annotation_file))
        with open(annotation_file) as f:
            samples = list(json.load(f))
        if task == 'noobject':
            samples = [sample for sample in samples if int(sample['without_object']) == 1]
        elif task == 'object':
            samples = [sample for sample in samples if int(sample['without_object']) == 0]

        random.seed(42)
        random.shuffle(samples)
        samples_len = len(samples)
        samples_split = min(int(samples_len * 0.2), 3200)
        if split == 'train':
            samples = samples[samples_split:]
        elif split == 'test':
            samples = samples[:samples_split]

        super(Hand3DStudio, self).__init__(root, samples, **kwargs)

    def __getitem__(self, index):
        sample = self.samples[index]
        image_name = sample['name']
        image_path = os.path.join(self.root, image_name)
        image = Image.open(image_path)
        keypoint3d_camera = np.array(sample['keypoint3d'])  # NUM_KEYPOINTS x 3
        keypoint2d = np.array(sample['keypoint2d'])  # NUM_KEYPOINTS x 2
        intrinsic_matrix = np.array(sample['intrinsic_matrix'])
        Zc = keypoint3d_camera[:, 2]

        image, data = self.transforms(image, keypoint2d=keypoint2d, intrinsic_matrix=intrinsic_matrix)
        keypoint2d = data['keypoint2d']
        intrinsic_matrix = data['intrinsic_matrix']
        keypoint3d_camera = keypoint2d_to_3d(keypoint2d, intrinsic_matrix, Zc)

        # noramlize 2D pose:
        visible = np.ones((self.num_keypoints, ), dtype=np.float32)
        visible = visible[:, np.newaxis]
        # 2D heatmap
        target, target_weight = generate_target(keypoint2d, visible, self.heatmap_size, self.sigma, self.image_size)
        target = torch.from_numpy(target)
        target_weight = torch.from_numpy(target_weight)

        # normalize 3D pose:
        # put middle finger metacarpophalangeal (MCP) joint in the center of the coordinate system
        # and make distance between wrist and middle finger MCP joint to be of length 1
        keypoint3d_n = keypoint3d_camera - keypoint3d_camera[9:10, :]
        keypoint3d_n = keypoint3d_n / np.sqrt(np.sum(keypoint3d_n[0, :] ** 2))

        meta = {
            'image': image_name,
            'keypoint2d': keypoint2d,  # （NUM_KEYPOINTS x 2）
            'keypoint3d': keypoint3d_n,  # （NUM_KEYPOINTS x 3）
        }
        return image, target, target_weight, meta


class Hand3DStudioAll(Hand3DStudio):
    """
    `Hand-3d-Studio Dataset <https://www.yangangwang.com/papers/ZHAO-H3S-2020-02.html>`_

    """
    def __init__(self,  root, task='all', **kwargs):
        super(Hand3DStudioAll, self).__init__(root, task=task, **kwargs)

==> code/common/vision/datasets/keypoint_detection/human36m.py <==
import os
import json
import tqdm
from PIL import ImageFile
import torch
from .keypoint_dataset import Body16KeypointDataset
from ...transforms.keypoint_detection import *
from .util import *

ImageFile.LOAD_TRUNCATED_IMAGES = True


class Human36M(Body16KeypointDataset):
    """`Human3.6M Dataset <http://vision.imar.ro/human3.6m/description.php>`_

    Args:
        root (str): Root directory of dataset
        split (str, optional): The dataset split, supports ``train``, ``test``, or ``all``.
            Default: ``train``.
        task (str, optional): Placeholder.
        download (bool, optional): Placeholder.
        transforms (callable, optional): A function/transform that takes in a dict (which contains PIL image and
            its labels) and returns a transformed version. E.g, :class:`~common.vision.transforms.keypoint_detection.Resize`.
        image_size (tuple): (width, height) of the image. Default: (256, 256)
        heatmap_size (tuple): (width, height) of the heatmap. Default: (64, 64)
        sigma (int): sigma parameter when generate the heatmap. Default: 2

    .. note:: You need to download Human36M manually.
        Ensure that there exist following files in the `root` directory before you using this class.
        ::
            annotations/
                Human36M_subject11_joint_3d.json
                ...
            images/

    .. note::
        We found that the original Human3.6M image is in high resolution while most part in an image is background,
        thus we crop the image and keep only the surrounding area of hands (1.5x bigger than hands) to speed up training.
        In `root`, there will exist following files after crop.
        ::
            Human36M_crop/
            annotations/
                keypoints2d_11.json
                ...
    """
    def __init__(self, root, split='train', task='all', download=True, **kwargs):
        assert split in ['train', 'test', 'all']
        self.split = split

        samples = []
        if self.split == 'train':
            parts = [1, 5, 6, 7, 8]
        elif self.split == 'test':
            parts = [9, 11]
        else:
            parts = [1, 5, 6, 7, 8, 9, 11]

        for part in parts:
            annotation_file = os.path.join(root, 'annotations/keypoints2d_{}.json'.format(part))
            if not os.path.exists(annotation_file):
                self.preprocess(part, root)
            print("loading", annotation_file)
            with open(annotation_file) as f:
                samples.extend(json.load(f))
        # decrease the number of test samples to decrease the time spent on test
        random.seed(42)
        if self.split == 'test':
            samples = random.choices(samples, k=3200)
        super(Human36M, self).__init__(root, samples, **kwargs)

    def __getitem__(self, index):
        sample = self.samples[index]
        image_name = sample['name']
        image_path = os.path.join(self.root, "crop_images", image_name)
        image = Image.open(image_path)
        keypoint3d_camera = np.array(sample['keypoint3d'])  # NUM_KEYPOINTS x 3
        keypoint2d = np.array(sample['keypoint2d'])  # NUM_KEYPOINTS x 2
        intrinsic_matrix = np.array(sample['intrinsic_matrix'])
        Zc = keypoint3d_camera[:, 2]

        image, data = self.transforms(image, keypoint2d=keypoint2d, intrinsic_matrix=intrinsic_matrix)
        keypoint2d = data['keypoint2d']
        intrinsic_matrix = data['intrinsic_matrix']
        keypoint3d_camera = keypoint2d_to_3d(keypoint2d, intrinsic_matrix, Zc)

        # noramlize 2D pose:
        visible = np.ones((self.num_keypoints, ), dtype=np.float32)
        visible = visible[:, np.newaxis]
        # 2D heatmap
        target, target_weight = generate_target(keypoint2d, visible, self.heatmap_size, self.sigma, self.image_size)
        target = torch.from_numpy(target)
        target_weight = torch.from_numpy(target_weight)

        # normalize 3D pose:
        # put middle finger metacarpophalangeal (MCP) joint in the center of the coordinate system
        # and make distance between wrist and middle finger MCP joint to be of length 1
        keypoint3d_n = keypoint3d_camera - keypoint3d_camera[9:10, :]
        keypoint3d_n = keypoint3d_n / np.sqrt(np.sum(keypoint3d_n[0, :] ** 2))

        meta = {
            'image': image_name,
            'keypoint2d': keypoint2d,  # （NUM_KEYPOINTS x 2）
            'keypoint3d': keypoint3d_n,  # （NUM_KEYPOINTS x 3）
        }
        return image, target, target_weight, meta

    def preprocess(self, part, root):
        body_index = [3, 2, 1, 4, 5, 6, 0, 11, 8, 10, 16, 15, 14, 11, 12, 13]
        image_size = 512
        print("preprocessing part", part)
        camera_json = os.path.join(root, "annotations", "Human36M_subject{}_camera.json".format(part))
        data_json = os.path.join(root, "annotations", "Human36M_subject{}_data.json".format(part))
        joint_3d_json = os.path.join(root, "annotations", "Human36M_subject{}_joint_3d.json".format(part))
        with open(camera_json, "r") as f:
            cameras = json.load(f)
        with open(data_json, "r") as f:
            data = json.load(f)
            images = data['images']

        with open(joint_3d_json, "r") as f:
            joints_3d = json.load(f)

        data = []

        for i, image_data in enumerate(tqdm.tqdm(images)):
            # downsample
            if i % 5 == 0:
                keypoint3d = np.array(joints_3d[str(image_data["action_idx"])][str(image_data["subaction_idx"])][
                                          str(image_data["frame_idx"])])
                keypoint3d = keypoint3d[body_index, :]
                keypoint3d[7, :] = 0.5 * (keypoint3d[12, :] + keypoint3d[13, :])
                camera = cameras[str(image_data["cam_idx"])]
                R, T = np.array(camera["R"]), np.array(camera['t'])[:, np.newaxis]
                extrinsic_matrix = np.concatenate([R, T], axis=1)
                keypoint3d_camera = np.matmul(extrinsic_matrix, np.hstack(
                    (keypoint3d, np.ones((keypoint3d.shape[0], 1)))).T)  # (3 x NUM_KEYPOINTS)
                Z_c = keypoint3d_camera[2:3, :]  # 1 x NUM_KEYPOINTS

                f, c = np.array(camera["f"]), np.array(camera['c'])
                intrinsic_matrix = np.zeros((3, 3))
                intrinsic_matrix[0, 0] = f[0]
                intrinsic_matrix[1, 1] = f[1]
                intrinsic_matrix[0, 2] = c[0]
                intrinsic_matrix[1, 2] = c[1]
                intrinsic_matrix[2, 2] = 1
                keypoint2d = np.matmul(intrinsic_matrix, keypoint3d_camera)  # (3 x NUM_KEYPOINTS)
                keypoint2d = keypoint2d[0: 2, :] / Z_c
                keypoint2d = keypoint2d.T
                src_image_path = os.path.join(root, "images", image_data['file_name'])
                tgt_image_path = os.path.join(root, "crop_images", image_data['file_name'])
                os.makedirs(os.path.dirname(tgt_image_path), exist_ok=True)
                image = Image.open(src_image_path)

                bounding_box = get_bounding_box(keypoint2d)
                w, h = image.size
                left, upper, right, lower = scale_box(bounding_box, w, h, 1.5)
                image, keypoint2d = crop(image, upper, left, lower-upper+1, right-left+1, keypoint2d)
                Z_c = Z_c.T

                # Calculate XYZ from uvz
                uv1 = np.concatenate([np.copy(keypoint2d), np.ones((16, 1))],
                                     axis=1)  # NUM_KEYPOINTS x 3
                uv1 = uv1 * Z_c  # NUM_KEYPOINTS x 3
                keypoint3d_camera = np.matmul(np.linalg.inv(intrinsic_matrix), uv1.T).T

                # resize image will change camera intrinsic matrix
                w, h = image.size
                image = image.resize((image_size, image_size))
                image.save(tgt_image_path)

                zoom_factor = float(w) / float(image_size)
                keypoint2d /= zoom_factor
                intrinsic_matrix[0, 0] /= zoom_factor
                intrinsic_matrix[1, 1] /= zoom_factor
                intrinsic_matrix[0, 2] /= zoom_factor
                intrinsic_matrix[1, 2] /= zoom_factor

                data.append({
                    "name": image_data['file_name'],
                    'keypoint2d': keypoint2d.tolist(),
                    'keypoint3d': keypoint3d_camera.tolist(),
                    'intrinsic_matrix': intrinsic_matrix.tolist(),
                })

        with open(os.path.join(root, "annotations", "keypoints2d_{}.json".format(part)), "w") as f:
            json.dump(data, f)

==> code/common/vision/datasets/keypoint_detection/keypoint_dataset.py <==
from abc import ABC
import numpy as np
from torch.utils.data.dataset import Dataset
from webcolors import name_to_rgb
import cv2


class KeypointDataset(Dataset, ABC):
    """A generic dataset class for image keypoint detection

    Args:
        root (str): Root directory of dataset
        num_keypoints (int): Number of keypoints
        samples (list): list of data
        transforms (callable, optional): A function/transform that takes in a dict (which contains PIL image and
            its labels) and returns a transformed version. E.g, :class:`~common.vision.transforms.keypoint_detection.Resize`.
        image_size (tuple): (width, height) of the image. Default: (256, 256)
        heatmap_size (tuple): (width, height) of the heatmap. Default: (64, 64)
        sigma (int): sigma parameter when generate the heatmap. Default: 2
        keypoints_group (dict): a dict that stores the index of different types of keypoints
        colored_skeleton (dict): a dict that stores the index and color of different skeleton
    """
    def __init__(self, root, num_keypoints, samples, transforms=None, image_size=(256, 256), heatmap_size=(64, 64),
                 sigma=2, keypoints_group=None, colored_skeleton=None):
        self.root = root
        self.num_keypoints = num_keypoints
        self.samples = samples
        self.transforms = transforms
        self.image_size = image_size
        self.heatmap_size = heatmap_size
        self.sigma = sigma
        self.keypoints_group = keypoints_group
        self.colored_skeleton = colored_skeleton

    def __len__(self):
        return len(self.samples)

    def visualize(self, image, keypoints, filename):
        """Visualize an image with its keypoints, and store the result into a file

        Args:
            image (PIL.Image):
            keypoints (torch.Tensor): keypoints in shape K x 2
            filename (str): the name of file to store
        """
        assert self.colored_skeleton is not None

        image = cv2.cvtColor(np.asarray(image), cv2.COLOR_RGB2BGR).copy()
        for (_, (line, color)) in self.colored_skeleton.items():
            for i in range(len(line) - 1):
                start, end = keypoints[line[i]], keypoints[line[i + 1]]
                cv2.line(image, (int(start[0]), int(start[1])), (int(end[0]), int(end[1])), color=name_to_rgb(color),
                         thickness=3)
        for keypoint in keypoints:
            cv2.circle(image, (int(keypoint[0]), int(keypoint[1])), 3, name_to_rgb('black'), 1)
        cv2.imwrite(filename, image)

    def group_accuracy(self, accuracies):
        """ Group the accuracy of K keypoints into different kinds.

        Args:
            accuracies (list): accuracy of the K keypoints

        Returns:
            accuracy of ``N=len(keypoints_group)`` kinds of keypoints

        """
        grouped_accuracies = dict()
        for name, keypoints in self.keypoints_group.items():
            grouped_accuracies[name] = sum([accuracies[idx] for idx in keypoints]) / len(keypoints)
        return grouped_accuracies


class Body16KeypointDataset(KeypointDataset, ABC):
    """
    Dataset with 16 body keypoints.
    """
    # TODO: add image
    head = (9,)
    shoulder = (12, 13)
    elbow = (11, 14)
    wrist = (10, 15)
    hip = (2, 3)
    knee = (1, 4)
    ankle = (0, 5)
    all = (12, 13, 11, 14, 10, 15, 2, 3, 1, 4, 0, 5)
    right_leg = (0, 1, 2, 8)
    left_leg = (5, 4, 3, 8)
    backbone = (8, 9)
    right_arm = (10, 11, 12, 8)
    left_arm = (15, 14, 13, 8)

    def __init__(self, root, samples, **kwargs):
        colored_skeleton = {
            "right_leg": (self.right_leg, 'yellow'),
            "left_leg": (self.left_leg, 'green'),
            "backbone": (self.backbone, 'blue'),
            "right_arm": (self.right_arm, 'purple'),
            "left_arm": (self.left_arm, 'red'),
        }
        keypoints_group = {
            "head": self.head,
            "shoulder": self.shoulder,
            "elbow": self.elbow,
            "wrist": self.wrist,
            "hip": self.hip,
            "knee": self.knee,
            "ankle": self.ankle,
            "all": self.all
        }
        super(Body16KeypointDataset, self).__init__(root, 16, samples, keypoints_group=keypoints_group,
                                                    colored_skeleton=colored_skeleton, **kwargs)


class Hand21KeypointDataset(KeypointDataset, ABC):
    """
    Dataset with 21 hand keypoints.
    """
    # TODO: add image
    MCP = (1, 5, 9, 13, 17)
    PIP = (2, 6, 10, 14, 18)
    DIP = (3, 7, 11, 15, 19)
    fingertip = (4, 8, 12, 16, 20)
    all = tuple(range(21))
    thumb = (0, 1, 2, 3, 4)
    index_finger = (0, 5, 6, 7, 8)
    middle_finger = (0, 9, 10, 11, 12)
    ring_finger = (0, 13, 14, 15, 16)
    little_finger = (0, 17, 18, 19, 20)

    def __init__(self, root, samples, **kwargs):
        colored_skeleton = {
            "thumb": (self.thumb, 'yellow'),
            "index_finger": (self.index_finger, 'green'),
            "middle_finger": (self.middle_finger, 'blue'),
            "ring_finger": (self.ring_finger, 'purple'),
            "little_finger": (self.little_finger, 'red'),
        }
        keypoints_group = {
            "MCP": self.MCP,
            "PIP": self.PIP,
            "DIP": self.DIP,
            "fingertip": self.fingertip,
            "all": self.all
        }
        super(Hand21KeypointDataset, self).__init__(root, 21, samples, keypoints_group=keypoints_group,
                                                    colored_skeleton=colored_skeleton, **kwargs)


==> code/common/vision/datasets/keypoint_detection/lsp.py <==
import scipy.io as scio
import os

from PIL import ImageFile
import torch
from .keypoint_dataset import Body16KeypointDataset
from ...transforms.keypoint_detection import *
from .util import *
from .._util import download as download_data, check_exits


ImageFile.LOAD_TRUNCATED_IMAGES = True


class LSP(Body16KeypointDataset):
    """`Leeds Sports Pose Dataset <http://sam.johnson.io/research/lsp.html>`_

    Args:
        root (str): Root directory of dataset
        split (str, optional): PlaceHolder.
        task (str, optional): Placeholder.
        download (bool, optional): If true, downloads the dataset from the internet and puts it \
            in root directory. If dataset is already downloaded, it is not downloaded again.
        transforms (callable, optional): PlaceHolder.
        heatmap_size (tuple): (width, height) of the heatmap. Default: (64, 64)
        sigma (int): sigma parameter when generate the heatmap. Default: 2

    .. note:: In `root`, there will exist following files after downloading.
        ::
            lsp/
                images/
                joints.mat

    .. note::
        LSP is only used for target domain. Due to the small dataset size, the whole dataset is used
        no matter what ``split`` is. Also, the transform is fixed.
    """
    def __init__(self, root, split='train', task='all', download=True, image_size=(256, 256), transforms=None, **kwargs):
        if download:
            download_data(root, "images", "lsp_dataset.zip",
                          "https://cloud.tsinghua.edu.cn/f/46ea73c89abc46bfb125/?dl=1")
        else:
            check_exits(root, "lsp")

        assert split in ['train', 'test', 'all']
        self.split = split

        samples = []
        annotations = scio.loadmat(os.path.join(root, "joints.mat"))['joints'].transpose((2, 1, 0))
        for i in range(0, 2000):
            image = "im{0:04d}.jpg".format(i+1)
            annotation = annotations[i]
            samples.append((image, annotation))

        self.joints_index = (0, 1, 2, 3, 4, 5, 13, 13, 12, 13, 6, 7, 8, 9, 10, 11)
        self.visible = np.array([1.] * 6 + [0, 0] + [1.] * 8, dtype=np.float32)
        normalize = Normalize([0.485, 0.456, 0.406], [0.229, 0.224, 0.225])
        transforms = Compose([
            ResizePad(image_size[0]),
            ToTensor(),
            normalize
        ])
        super(LSP, self).__init__(root, samples, transforms=transforms, image_size=image_size, **kwargs)

    def __getitem__(self, index):
        sample = self.samples[index]
        image_name = sample[0]
        image = Image.open(os.path.join(self.root, "images", image_name))
        keypoint2d = sample[1][self.joints_index, :2]
        image, data = self.transforms(image, keypoint2d=keypoint2d)
        keypoint2d = data['keypoint2d']
        visible = self.visible * (1-sample[1][self.joints_index, 2])
        visible = visible[:, np.newaxis]

        # 2D heatmap
        target, target_weight = generate_target(keypoint2d, visible, self.heatmap_size, self.sigma, self.image_size)
        target = torch.from_numpy(target)
        target_weight = torch.from_numpy(target_weight)

        meta = {
            'image': image_name,
            'keypoint2d': keypoint2d,  # （NUM_KEYPOINTS x 2）
            'keypoint3d': np.zeros((self.num_keypoints, 3)).astype(keypoint2d.dtype),  # （NUM_KEYPOINTS x 3）
        }
        return image, target, target_weight, meta


==> code/common/vision/datasets/keypoint_detection/rendered_hand_pose.py <==
import torch
import os
import pickle

from .._util import download as download_data, check_exits
from ...transforms.keypoint_detection import *
from .keypoint_dataset import Hand21KeypointDataset
from .util import *


class RenderedHandPose(Hand21KeypointDataset):
    """`Rendered Handpose Dataset <https://lmb.informatik.uni-freiburg.de/resources/datasets/RenderedHandposeDataset.en.html>`_

    Args:
        root (str): Root directory of dataset
        split (str, optional): The dataset split, supports ``train``, ``test``, or ``all``.
        task (str, optional): Placeholder.
        download (bool, optional): If true, downloads the dataset from the internet and puts it \
            in root directory. If dataset is already downloaded, it is not downloaded again.
        transforms (callable, optional): A function/transform that takes in a dict (which contains PIL image and
            its labels) and returns a transformed version. E.g, :class:`~common.vision.transforms.keypoint_detection.Resize`.
        image_size (tuple): (width, height) of the image. Default: (256, 256)
        heatmap_size (tuple): (width, height) of the heatmap. Default: (64, 64)
        sigma (int): sigma parameter when generate the heatmap. Default: 2

    .. note:: In `root`, there will exist following files after downloading.
        ::
            RHD_published_v2/
                training/
                evaluation/
    """
    def __init__(self, root, split='train', task='all', download=True, **kwargs):
        if download:
            download_data(root, "RHD_published_v2", "RHD_v1-1.zip", "https://lmb.informatik.uni-freiburg.de/data/RenderedHandpose/RHD_v1-1.zip")
        else:
            check_exits(root, "RHD_published_v2")

        root = os.path.join(root, "RHD_published_v2")

        assert split in ['train', 'test', 'all']
        self.split = split
        if split == 'all':
            samples = self.get_samples(root, 'train') + self.get_samples(root, 'test')
        else:
            samples = self.get_samples(root, split)

        super(RenderedHandPose, self).__init__(
            root, samples, **kwargs)

    def __getitem__(self, index):
        sample = self.samples[index]
        image_name = sample['name']
        image_path = os.path.join(self.root, image_name)
        image = Image.open(image_path)

        keypoint3d_camera = np.array(sample['keypoint3d'])  # NUM_KEYPOINTS x 3
        keypoint2d = np.array(sample['keypoint2d'])  # NUM_KEYPOINTS x 2
        intrinsic_matrix = np.array(sample['intrinsic_matrix'])
        Zc = keypoint3d_camera[:, 2]

        # Crop the images such that the hand is at the center of the image
        # The images will be 1.5 times larger than the hand
        # The crop process will change Xc and Yc, leaving Zc with no changes
        bounding_box = get_bounding_box(keypoint2d)
        w, h = image.size
        left, upper, right, lower = scale_box(bounding_box, w, h, 1.5)
        image, keypoint2d = crop(image, upper, left, lower - upper, right - left, keypoint2d)

        # Change all hands to right hands
        if sample['left'] is False:
            image, keypoint2d = hflip(image, keypoint2d)

        image, data = self.transforms(image, keypoint2d=keypoint2d, intrinsic_matrix=intrinsic_matrix)
        keypoint2d = data['keypoint2d']
        intrinsic_matrix = data['intrinsic_matrix']
        keypoint3d_camera = keypoint2d_to_3d(keypoint2d, intrinsic_matrix, Zc)

        # noramlize 2D pose:
        visible = np.array(sample['visible'], dtype=np.float32)
        visible = visible[:, np.newaxis]
        # 2D heatmap
        target, target_weight = generate_target(keypoint2d, visible, self.heatmap_size, self.sigma, self.image_size)
        target = torch.from_numpy(target)
        target_weight = torch.from_numpy(target_weight)

        # normalize 3D pose:
        # put middle finger metacarpophalangeal (MCP) joint in the center of the coordinate system
        # and make distance between wrist and middle finger MCP joint to be of length 1
        keypoint3d_n = keypoint3d_camera - keypoint3d_camera[9:10, :]
        keypoint3d_n = keypoint3d_n / np.sqrt(np.sum(keypoint3d_n[0, :] ** 2))
        z = keypoint3d_n[:, 2]

        meta = {
            'image': image_name,
            'keypoint2d': keypoint2d,  # （NUM_KEYPOINTS x 2）
            'keypoint3d': keypoint3d_n,  # （NUM_KEYPOINTS x 3）
            'z': z,
        }

        return image, target, target_weight, meta

    def get_samples(self, root, task, min_size=64):
        if task == 'train':
            set = 'training'
        else:
            set = 'evaluation'
        # load annotations of this set
        with open(os.path.join(root, set, 'anno_%s.pickle' % set), 'rb') as fi:
            anno_all = pickle.load(fi)

        samples = []
        left_hand_index = [0, 4, 3, 2, 1, 8, 7, 6, 5, 12, 11, 10, 9, 16, 15, 14, 13, 20, 19, 18, 17]
        right_hand_index = [i+21 for i in left_hand_index]
        for sample_id, anno in anno_all.items():
            image_name = os.path.join(set, 'color', '%.5d.png' % sample_id)
            mask_name = os.path.join(set, 'mask', '%.5d.png' % sample_id)
            keypoint2d = anno['uv_vis'][:, :2]
            keypoint3d = anno['xyz']
            intrinsic_matrix = anno['K']
            visible = anno['uv_vis'][:, 2]

            left_hand_keypoint2d = keypoint2d[left_hand_index] # NUM_KEYPOINTS x 2
            left_box = get_bounding_box(left_hand_keypoint2d)
            right_hand_keypoint2d = keypoint2d[right_hand_index]  # NUM_KEYPOINTS x 2
            right_box = get_bounding_box(right_hand_keypoint2d)

            w, h = 320, 320
            scaled_left_box = scale_box(left_box, w, h, 1.5)
            left, upper, right, lower = scaled_left_box
            size = max(right - left, lower - upper)
            if size > min_size and np.sum(visible[left_hand_index]) > 16 and area(*intersection(scaled_left_box, right_box)) / area(*scaled_left_box) < 0.3:
                sample = {
                    'name': image_name,
                    'mask_name': mask_name,
                    'keypoint2d': left_hand_keypoint2d,
                    'visible': visible[left_hand_index],
                    'keypoint3d': keypoint3d[left_hand_index],
                    'intrinsic_matrix': intrinsic_matrix,
                    'left': True
                }
                samples.append(sample)

            scaled_right_box = scale_box(right_box, w, h, 1.5)
            left, upper, right, lower = scaled_right_box
            size = max(right - left, lower - upper)
            if size > min_size and np.sum(visible[right_hand_index]) > 16 and area(*intersection(scaled_right_box, left_box)) / area(*scaled_right_box) < 0.3:
                sample = {
                    'name': image_name,
                    'mask_name': mask_name,
                    'keypoint2d': right_hand_keypoint2d,
                    'visible': visible[right_hand_index],
                    'keypoint3d': keypoint3d[right_hand_index],
                    'intrinsic_matrix': intrinsic_matrix,
                    'left': False
                }
                samples.append(sample)

        return samples

==> code/common/vision/datasets/keypoint_detection/surreal.py <==
import os
import json
from PIL import ImageFile
import torch
from ...transforms.keypoint_detection import *
from .util import *
from .._util import download as download_data, check_exits
from .keypoint_dataset import Body16KeypointDataset

ImageFile.LOAD_TRUNCATED_IMAGES = True


class SURREAL(Body16KeypointDataset):
    """`Surreal Dataset <https://www.di.ens.fr/willow/research/surreal/data/>`_

    Args:
        root (str): Root directory of dataset
        split (str, optional): The dataset split, supports ``train``, ``test``, or ``all``.
            Default: ``train``.
        task (str, optional): Placeholder.
        download (bool, optional): If true, downloads the dataset from the internet and puts it \
            in root directory. If dataset is already downloaded, it is not downloaded again.
        transforms (callable, optional): A function/transform that takes in a dict (which contains PIL image and
            its labels) and returns a transformed version. E.g, :class:`~common.vision.transforms.keypoint_detection.Resize`.
        image_size (tuple): (width, height) of the image. Default: (256, 256)
        heatmap_size (tuple): (width, height) of the heatmap. Default: (64, 64)
        sigma (int): sigma parameter when generate the heatmap. Default: 2

    .. note::
        We found that the original Surreal image is in high resolution while most part in an image is background,
        thus we crop the image and keep only the surrounding area of hands (1.5x bigger than hands) to speed up training.

    .. note:: In `root`, there will exist following files after downloading.
        ::
            train/
            test/
            val/
    """
    def __init__(self, root, split='train', task='all', download=True, **kwargs):
        assert split in ['train', 'test', 'val']
        self.split = split

        if download:
            download_data(root, "train/run0", "train0.tgz", "https://cloud.tsinghua.edu.cn/f/b13604f06ff1445c830a/?dl=1")
            download_data(root, "train/run1", "train1.tgz", "https://cloud.tsinghua.edu.cn/f/919aefe2de3541c3b940/?dl=1")
            download_data(root, "train/run1", "train2.tgz", "https://cloud.tsinghua.edu.cn/f/34864760ad4945b9bcd6/?dl=1")
            download_data(root, "val", "val.tgz", "https://cloud.tsinghua.edu.cn/f/16b20f2e76684f848dc1/?dl=1")
            download_data(root, "test", "test.tgz", "https://cloud.tsinghua.edu.cn/f/36c72d86e43540e0a913/?dl=1")
        else:
            check_exits(root, "train/run0")
            check_exits(root, "train/run1")
            check_exits(root, "train/run2")
            check_exits(root, "val")
            check_exits(root, "test")

        all_samples = []
        for part in [0, 1, 2]:
            annotation_file = os.path.join(root, split, 'run{}.json'.format(part))
            print("loading", annotation_file)
            with open(annotation_file) as f:
                samples = json.load(f)
                for sample in samples:
                    sample["image_path"] = os.path.join(root, self.split, 'run{}'.format(part), sample['name'])
                all_samples.extend(samples)

        random.seed(42)
        random.shuffle(all_samples)
        samples_len = len(all_samples)
        samples_split = min(int(samples_len * 0.2), 3200)
        if self.split == 'train':
            all_samples = all_samples[samples_split:]
        elif self.split == 'test':
            all_samples = all_samples[:samples_split]
        self.joints_index = (7, 4, 1, 2, 5, 8, 0, 9, 12, 15, 20, 18, 13, 14, 19, 21)

        super(SURREAL, self).__init__(root, all_samples, **kwargs)

    def __getitem__(self, index):
        sample = self.samples[index]
        image_name = sample['name']

        image_path = sample['image_path']
        image = Image.open(image_path)
        keypoint3d_camera = np.array(sample['keypoint3d'])[self.joints_index, :]  # NUM_KEYPOINTS x 3
        keypoint2d = np.array(sample['keypoint2d'])[self.joints_index, :]  # NUM_KEYPOINTS x 2
        intrinsic_matrix = np.array(sample['intrinsic_matrix'])
        Zc = keypoint3d_camera[:, 2]

        image, data = self.transforms(image, keypoint2d=keypoint2d, intrinsic_matrix=intrinsic_matrix)
        keypoint2d = data['keypoint2d']
        intrinsic_matrix = data['intrinsic_matrix']
        keypoint3d_camera = keypoint2d_to_3d(keypoint2d, intrinsic_matrix, Zc)

        # noramlize 2D pose:
        visible = np.array([1.] * 16, dtype=np.float32)
        visible = visible[:, np.newaxis]

        # 2D heatmap
        target, target_weight = generate_target(keypoint2d, visible, self.heatmap_size, self.sigma, self.image_size)
        target = torch.from_numpy(target)
        target_weight = torch.from_numpy(target_weight)

        # normalize 3D pose:
        # put middle finger metacarpophalangeal (MCP) joint in the center of the coordinate system
        # and make distance between wrist and middle finger MCP joint to be of length 1
        keypoint3d_n = keypoint3d_camera - keypoint3d_camera[9:10, :]
        keypoint3d_n = keypoint3d_n / np.sqrt(np.sum(keypoint3d_n[0, :] ** 2))

        meta = {
            'image': image_name,
            'keypoint2d': keypoint2d,  # （NUM_KEYPOINTS x 2）
            'keypoint3d': keypoint3d_n,  # （NUM_KEYPOINTS x 3）
        }
        return image, target, target_weight, meta

    def __len__(self):
        return len(self.samples)


==> code/common/vision/datasets/keypoint_detection/util.py <==
import numpy as np
import cv2


def generate_target(joints, joints_vis, heatmap_size, sigma, image_size):
    """Generate heatamap for joints.

    Args:
        joints: (K, 2)
        joints_vis: (K, 1)
        heatmap_size: W, H
        sigma:
        image_size:

    Returns:

    """
    num_joints = joints.shape[0]
    target_weight = np.ones((num_joints, 1), dtype=np.float32)
    target_weight[:, 0] = joints_vis[:, 0]

    target = np.zeros((num_joints,
                       heatmap_size[1],
                       heatmap_size[0]),
                      dtype=np.float32)

    tmp_size = sigma * 3
    image_size = np.array(image_size)
    heatmap_size = np.array(heatmap_size)

    for joint_id in range(num_joints):
        feat_stride = image_size / heatmap_size
        mu_x = int(joints[joint_id][0] / feat_stride[0] + 0.5)
        mu_y = int(joints[joint_id][1] / feat_stride[1] + 0.5)
        # Check that any part of the gaussian is in-bounds
        ul = [int(mu_x - tmp_size), int(mu_y - tmp_size)]
        br = [int(mu_x + tmp_size + 1), int(mu_y + tmp_size + 1)]
        if mu_x >= heatmap_size[0] or mu_y >= heatmap_size[1] \
                or mu_x < 0 or mu_y < 0:
            # If not, just return the image as is
            target_weight[joint_id] = 0
            continue

        # Generate gaussian
        size = 2 * tmp_size + 1
        x = np.arange(0, size, 1, np.float32)
        y = x[:, np.newaxis]
        x0 = y0 = size // 2
        # The gaussian is not normalized, we want the center value to equal 1
        g = np.exp(- ((x - x0) ** 2 + (y - y0) ** 2) / (2 * sigma ** 2))

        # Usable gaussian range
        g_x = max(0, -ul[0]), min(br[0], heatmap_size[0]) - ul[0]
        g_y = max(0, -ul[1]), min(br[1], heatmap_size[1]) - ul[1]
        # Image range
        img_x = max(0, ul[0]), min(br[0], heatmap_size[0])
        img_y = max(0, ul[1]), min(br[1], heatmap_size[1])

        v = target_weight[joint_id]
        if v > 0.5:
            target[joint_id][img_y[0]:img_y[1], img_x[0]:img_x[1]] = \
                g[g_y[0]:g_y[1], g_x[0]:g_x[1]]

    return target, target_weight


def keypoint2d_to_3d(keypoint2d: np.ndarray, intrinsic_matrix: np.ndarray, Zc: np.ndarray):
    """Convert 2D keypoints to 3D keypoints"""
    uv1 = np.concatenate([np.copy(keypoint2d), np.ones((keypoint2d.shape[0], 1))], axis=1).T * Zc  # 3 x NUM_KEYPOINTS
    xyz = np.matmul(np.linalg.inv(intrinsic_matrix), uv1).T  # NUM_KEYPOINTS x 3
    return xyz


def keypoint3d_to_2d(keypoint3d: np.ndarray, intrinsic_matrix: np.ndarray):
    """Convert 3D keypoints to 2D keypoints"""
    keypoint2d = np.matmul(intrinsic_matrix, keypoint3d.T).T  # NUM_KEYPOINTS x 3
    keypoint2d = keypoint2d[:, :2] / keypoint2d[:, 2:3]  # NUM_KEYPOINTS x 2
    return keypoint2d


def scale_box(box, image_width, image_height, scale):
    """
    Change `box` to a square box.
    The side with of the square box will be `scale` * max(w, h)
    where w and h is the width and height of the origin box
    """
    left, upper, right, lower = box
    center_x, center_y = (left + right) / 2, (upper + lower) / 2
    w, h = right - left, lower - upper
    side_with = min(round(scale * max(w, h)), min(image_width, image_height))
    left = round(center_x - side_with / 2)
    right = left + side_with - 1
    upper = round(center_y - side_with / 2)
    lower = upper + side_with - 1
    if left < 0:
        left = 0
        right = side_with - 1
    if right >= image_width:
        right = image_width - 1
        left = image_width - side_with
    if upper < 0:
        upper = 0
        lower = side_with -1
    if lower >= image_height:
        lower = image_height - 1
        upper = image_height - side_with
    return left, upper, right, lower


def get_bounding_box(keypoint2d: np.array):
    """Get the bounding box for keypoints"""
    left = np.min(keypoint2d[:, 0])
    right = np.max(keypoint2d[:, 0])
    upper = np.min(keypoint2d[:, 1])
    lower = np.max(keypoint2d[:, 1])
    return left, upper, right, lower


def visualize_heatmap(image, heatmaps, filename):
    image = cv2.cvtColor(np.asarray(image), cv2.COLOR_RGB2BGR).copy()
    H, W = heatmaps.shape[1], heatmaps.shape[2]
    resized_image = cv2.resize(image, (int(W), int(H)))
    heatmaps = heatmaps.mul(255).clamp(0, 255).byte().cpu().numpy()
    for k in range(heatmaps.shape[0]):
        heatmap = heatmaps[k]
        colored_heatmap = cv2.applyColorMap(heatmap, cv2.COLORMAP_JET)
        masked_image = colored_heatmap * 0.7 + resized_image * 0.3
        cv2.imwrite(filename.format(k), masked_image)
        

def area(left, upper, right, lower):
    return max(right - left + 1, 0) * max(lower - upper + 1, 0)


def intersection(box_a, box_b):
    left_a, upper_a, right_a, lower_a = box_a
    left_b, upper_b, right_b, lower_b = box_b
    return max(left_a, left_b), max(upper_a, upper_b), min(right_a, right_b), min(lower_a, lower_b)


==> code/common/vision/datasets/office31.py <==
from typing import Optional
import os
from .imagelist import ImageList
from ._util import download as download_data, check_exits


class Office31(ImageList):
    """Office31 Dataset.

    Args:
        root (str): Root directory of dataset
        task (str): The task (domain) to create dataset. Choices include ``'A'``: amazon, \
            ``'D'``: dslr and ``'W'``: webcam.
        download (bool, optional): If true, downloads the dataset from the internet and puts it \
            in root directory. If dataset is already downloaded, it is not downloaded again.
        transform (callable, optional): A function/transform that  takes in an PIL image and returns a \
            transformed version. E.g, :class:`torchvision.transforms.RandomCrop`.
        target_transform (callable, optional): A function/transform that takes in the target and transforms it.

    .. note:: In `root`, there will exist following files after downloading.
        ::
            amazon/
                images/
                    backpack/
                        *.jpg
                        ...
            dslr/
            webcam/
            image_list/
                amazon.txt
                dslr.txt
                webcam.txt
    """
    download_list = [
        ("image_list", "image_list.zip", "https://cloud.tsinghua.edu.cn/f/d9bca681c71249f19da2/?dl=1"),
        ("amazon", "amazon.tgz", "https://cloud.tsinghua.edu.cn/f/edc8d1bba1c740dc821c/?dl=1"),
        ("dslr", "dslr.tgz", "https://cloud.tsinghua.edu.cn/f/ca6df562b7e64850ad7f/?dl=1"),
        ("webcam", "webcam.tgz", "https://cloud.tsinghua.edu.cn/f/82b24ed2e08f4a3c8888/?dl=1"),
    ]
    image_list = {
        "A": "image_list/amazon.txt",
        "D": "image_list/dslr.txt",
        "W": "image_list/webcam.txt"
    }
    CLASSES = ['back_pack', 'bike', 'bike_helmet', 'bookcase', 'bottle', 'calculator', 'desk_chair', 'desk_lamp',
               'desktop_computer', 'file_cabinet', 'headphones', 'keyboard', 'laptop_computer', 'letter_tray',
               'mobile_phone', 'monitor', 'mouse', 'mug', 'paper_notebook', 'pen', 'phone', 'printer', 'projector',
               'punchers', 'ring_binder', 'ruler', 'scissors', 'speaker', 'stapler', 'tape_dispenser', 'trash_can']

    def __init__(self, root: str, task: str, download: Optional[bool] = True, **kwargs):
        assert task in self.image_list
        data_list_file = os.path.join(root, self.image_list[task])

        if download:
            list(map(lambda args: download_data(root, *args), self.download_list))
        else:
            list(map(lambda file_name, _: check_exits(root, file_name), self.download_list))

        super(Office31, self).__init__(root, Office31.CLASSES, data_list_file=data_list_file, **kwargs)

    @classmethod
    def domains(cls):
        return list(cls.image_list.keys())

==> code/common/vision/datasets/officecaltech.py <==
import os
from typing import Optional
from torchvision.datasets.folder import DatasetFolder, IMG_EXTENSIONS, default_loader
from torchvision.datasets.utils import download_and_extract_archive
from ._util import check_exits


class OfficeCaltech(DatasetFolder):
    """Office+Caltech Dataset.

    Args:
        root (str): Root directory of dataset
        task (str): The task (domain) to create dataset. Choices include ``'A'``: amazon, \
            ``'D'``: dslr, ``'W'``:webcam and ``'C'``: caltech.
        download (bool, optional): If true, downloads the dataset from the internet and puts it \
            in root directory. If dataset is already downloaded, it is not downloaded again.
        transform (callable, optional): A function/transform that  takes in an PIL image and returns a \
            transformed version. E.g, :class:`torchvision.transforms.RandomCrop`.
        target_transform (callable, optional): A function/transform that takes in the target and transforms it.

    .. note:: In `root`, there will exist following files after downloading.
        ::
            amazon/
                images/
                    backpack/
                        *.jpg
                        ...
            dslr/
            webcam/
            caltech/
            image_list/
                amazon.txt
                dslr.txt
                webcam.txt
                caltech.txt
    """
    directories = {
        "A": "amazon",
        "D": "dslr",
        "W": "webcam",
        "C": "caltech"
    }
    CLASSES = ['back_pack', 'bike', 'calculator', 'headphones', 'keyboard',
               'laptop_computer', 'monitor', 'mouse', 'mug', 'projector']

    def __init__(self, root: str, task: str, download: Optional[bool] = False, **kwargs):
        if download:
            for dir in self.directories.values():
                if not os.path.exists(os.path.join(root, dir)):
                    download_and_extract_archive(url="https://cloud.tsinghua.edu.cn/f/e93f2e07d93243d6b57e/?dl=1",
                                                 download_root=os.path.join(root, 'download'),
                                                 filename="officecaltech.tgz", remove_finished=False, extract_root=root)
                    break
        else:
            list(map(lambda dir, _: check_exits(root, dir), self.directories.values()))

        super(OfficeCaltech, self).__init__(
            os.path.join(root, self.directories[task]), default_loader, extensions=IMG_EXTENSIONS, **kwargs)
        self.classes = OfficeCaltech.CLASSES
        self.class_to_idx = {cls: idx
                             for idx, clss in enumerate(self.classes)
                             for cls in clss}

    @property
    def num_classes(self):
        """Number of classes"""
        return len(self.classes)

    @classmethod
    def domains(cls):
        return list(cls.directories.keys())

==> code/common/vision/datasets/officehome.py <==
import os
from typing import Optional
from .imagelist import ImageList
from ._util import download as download_data, check_exits


class OfficeHome(ImageList):
    """`OfficeHome <http://hemanthdv.org/OfficeHome-Dataset/>`_ Dataset.

    Args:
        root (str): Root directory of dataset
        task (str): The task (domain) to create dataset. Choices include ``'Ar'``: Art, \
            ``'Cl'``: Clipart, ``'Pr'``: Product and ``'Rw'``: Real_World.
        download (bool, optional): If true, downloads the dataset from the internet and puts it \
            in root directory. If dataset is already downloaded, it is not downloaded again.
        transform (callable, optional): A function/transform that  takes in an PIL image and returns a \
            transformed version. E.g, :class:`torchvision.transforms.RandomCrop`.
        target_transform (callable, optional): A function/transform that takes in the target and transforms it.

    .. note:: In `root`, there will exist following files after downloading.
        ::
            Art/
                Alarm_Clock/*.jpg
                ...
            Clipart/
            Product/
            Real_World/
            image_list/
                Art.txt
                Clipart.txt
                Product.txt
                Real_World.txt
    """
    download_list = [
        ("image_list", "image_list.zip", "https://cloud.tsinghua.edu.cn/f/ca3a3b6a8d554905b4cd/?dl=1"),
        ("Art", "Art.tgz", "https://cloud.tsinghua.edu.cn/f/4691878067d04755beab/?dl=1"),
        ("Clipart", "Clipart.tgz", "https://cloud.tsinghua.edu.cn/f/0d41e7da4558408ea5aa/?dl=1"),
        ("Product", "Product.tgz", "https://cloud.tsinghua.edu.cn/f/76186deacd7c4fa0a679/?dl=1"),
        ("Real_World", "Real_World.tgz", "https://cloud.tsinghua.edu.cn/f/dee961894cc64b1da1d7/?dl=1")
    ]
    image_list = {
        "Ar": "image_list/Art.txt",
        "Cl": "image_list/Clipart.txt",
        "Pr": "image_list/Product.txt",
        "Rw": "image_list/Real_World.txt",
    }
    CLASSES = ['Drill', 'Exit_Sign', 'Bottle', 'Glasses', 'Computer', 'File_Cabinet', 'Shelf', 'Toys', 'Sink',
               'Laptop', 'Kettle', 'Folder', 'Keyboard', 'Flipflops', 'Pencil', 'Bed', 'Hammer', 'ToothBrush', 'Couch',
               'Bike', 'Postit_Notes', 'Mug', 'Webcam', 'Desk_Lamp', 'Telephone', 'Helmet', 'Mouse', 'Pen', 'Monitor',
               'Mop', 'Sneakers', 'Notebook', 'Backpack', 'Alarm_Clock', 'Push_Pin', 'Paper_Clip', 'Batteries', 'Radio',
               'Fan', 'Ruler', 'Pan', 'Screwdriver', 'Trash_Can', 'Printer', 'Speaker', 'Eraser', 'Bucket', 'Chair',
               'Calendar', 'Calculator', 'Flowers', 'Lamp_Shade', 'Spoon', 'Candles', 'Clipboards', 'Scissors', 'TV',
               'Curtains', 'Fork', 'Soda', 'Table', 'Knives', 'Oven', 'Refrigerator', 'Marker']

    def __init__(self, root: str, task: str, download: Optional[bool] = False, **kwargs):
        assert task in self.image_list
        data_list_file = os.path.join(root, self.image_list[task])

        if download:
            list(map(lambda args: download_data(root, *args), self.download_list))
        else:
            list(map(lambda file_name, _: check_exits(root, file_name), self.download_list))

        super(OfficeHome, self).__init__(root, OfficeHome.CLASSES, data_list_file=data_list_file, **kwargs)

    @classmethod
    def domains(cls):
        return list(cls.image_list.keys())

==> code/common/vision/datasets/openset/__init__.py <==
from ..imagelist import ImageList
from ..office31 import Office31
from ..officehome import OfficeHome
from ..visda2017 import VisDA2017

from typing import Optional, ClassVar, Sequence
from copy import deepcopy


__all__ = ['Office31', 'OfficeHome', "VisDA2017"]


def open_set(dataset_class: ClassVar, public_classes: Sequence[str],
            private_classes: Optional[Sequence[str]] = ()) -> ClassVar:
    """
    Convert a dataset into its open-set version.

    In other words, those samples which doesn't belong to `private_classes` will be marked as "unknown".

    Be aware that `open_set` will change the label number of each category.

    Args:
        dataset_class (class): Dataset class. Only subclass of ``ImageList`` can be open-set.
        public_classes (sequence[str]): A sequence of which categories need to be kept in the open-set dataset.\
            Each element of `public_classes` must belong to the `classes` list of `dataset_class`.
        private_classes (sequence[str], optional): A sequence of which categories need to be marked as "unknown" \
            in the open-set dataset. Each element of `private_classes` must belong to the `classes` list of \
            `dataset_class`. Default: ().

    Examples::

        >>> public_classes = ['back_pack', 'bike', 'calculator', 'headphones', 'keyboard']
        >>> private_classes = ['laptop_computer', 'monitor', 'mouse', 'mug', 'projector']
        >>> # create a open-set dataset class which has classes
        >>> # 'back_pack', 'bike', 'calculator', 'headphones', 'keyboard' and 'unknown'.
        >>> OpenSetOffice31 = open_set(Office31, public_classes, private_classes)
        >>> # create an instance of the open-set dataset
        >>> dataset = OpenSetDataset(root="data/office31", task="A")

    """
    if not (issubclass(dataset_class, ImageList)):
        raise Exception("Only subclass of ImageList can be openset")

    class OpenSetDataset(dataset_class):
        def __init__(self, **kwargs):
            super(OpenSetDataset, self).__init__(**kwargs)
            samples = []
            all_classes = list(deepcopy(public_classes)) + ["unknown"]
            for (path, label) in self.samples:
                class_name = self.classes[label]
                if class_name in public_classes:
                    samples.append((path, all_classes.index(class_name)))
                elif class_name in private_classes:
                    samples.append((path, all_classes.index("unknown")))
            self.samples = samples
            self.classes = all_classes
            self.class_to_idx = {cls: idx
                                 for idx, cls in enumerate(self.classes)}

    return OpenSetDataset


def default_open_set(dataset_class: ClassVar, source: bool) -> ClassVar:
    """
    Default open-set used in some paper.

    Args:
        dataset_class (class): Dataset class. Currently, dataset_class must be one of
            :class:`~common.vision.datasets.office31.Office31`, :class:`~common.vision.datasets.officehome.OfficeHome`,
            :class:`~common.vision.datasets.visda2017.VisDA2017`,
        source (bool): Whether the dataset is used for source domain or not.
    """
    if dataset_class == Office31:
        public_classes = Office31.CLASSES[:20]
        if source:
            private_classes = ()
        else:
            private_classes = Office31.CLASSES[20:]
    elif dataset_class == OfficeHome:
        public_classes = sorted(OfficeHome.CLASSES)[:25]
        if source:
            private_classes = ()
        else:
            private_classes = sorted(OfficeHome.CLASSES)[25:]
    elif dataset_class == VisDA2017:
        public_classes = ('bicycle', 'bus', 'car', 'motorcycle', 'train', 'truck')
        if source:
            private_classes = ()
        else:
            private_classes = ('aeroplane', 'horse', 'knife', 'person', 'plant', 'skateboard')
    else:
        raise NotImplementedError("Unknown openset domain adaptation dataset: {}".format(dataset_class.__name__))
    return open_set(dataset_class, public_classes, private_classes)



==> code/common/vision/datasets/oxfordpet.py <==
import os
from typing import Optional
from .imagelist import ImageList
from ._util import download as download_data, check_exits


class OxfordIIITPet(ImageList):
    """`The Oxford-IIIT Pet <https://www.robots.ox.ac.uk/~vgg/data/pets/>`_ Dataset.

    Args:
        root (str): Root directory of dataset
        split (str, optional): The dataset split, supports ``train``, or ``test``.
        sample_rate (int): The sampling rates to sample random ``training`` images for each category.
            Choices include 100, 50, 30, 15. Default: 100.
        download (bool, optional): If true, downloads the dataset from the internet and puts it \
            in root directory. If dataset is already downloaded, it is not downloaded again.
        transform (callable, optional): A function/transform that  takes in an PIL image and returns a \
            transformed version. E.g, :class:`torchvision.transforms.RandomCrop`.
        target_transform (callable, optional): A function/transform that takes in the target and transforms it.

    .. note:: In `root`, there will exist following files after downloading.
        ::
            train/
            test/
            image_list/
                train_100.txt
                train_50.txt
                train_30.txt
                train_15.txt
                test.txt
    """
    download_list = [
        ("image_list", "image_list.zip", "https://cloud.tsinghua.edu.cn/f/738d75de56844bd0951b/?dl=1"),
        ("train", "train.tgz", "https://cloud.tsinghua.edu.cn/f/f40cf9f8c9ac4b04ba9b/?dl=1"),
        ("test", "test.tgz", "https://cloud.tsinghua.edu.cn/f/72b4bff8b5c84f4ba240/?dl=1"),
    ]
    image_list = {
        "train": "image_list/train_100.txt",
        "train100": "image_list/train_100.txt",
        "train50": "image_list/train_50.txt",
        "train30": "image_list/train_30.txt",
        "train15": "image_list/train_15.txt",
        "test": "image_list/test.txt",
        "test100": "image_list/test.txt",
    }
    CLASSES = ['Abyssinian', 'american_bulldog', 'american_pit_bull_terrier', 'basset_hound', 'beagle', 'Bengal',
               'Birman', 'Bombay', 'boxer', 'British_Shorthair', 'chihuahua', 'Egyptian_Mau', 'english_cocker_spaniel',
               'english_setter', 'german_shorthaired', 'great_pyrenees', 'havanese', 'japanese_chin', 'keeshond', 'leonberger',
               'Maine_Coon', 'miniature_pinscher', 'newfoundland', 'Persian', 'pomeranian', 'pug', 'Ragdoll',
               'Russian_Blue', 'saint_bernard', 'samoyed', 'scottish_terrier', 'shiba_inu', 'Siamese', 'Sphynx',
               'staffordshire_bull_terrier', 'wheaten_terrier', 'yorkshire_terrier']

    def __init__(self, root: str, split: str, sample_rate: Optional[int] =100, download: Optional[bool] = False, **kwargs):

        if split == 'train':
            list_name = 'train' + str(sample_rate)
            assert list_name in self.image_list
            data_list_file = os.path.join(root, self.image_list[list_name])
        else:
            data_list_file = os.path.join(root, self.image_list['test'])

        if download:
            list(map(lambda args: download_data(root, *args), self.download_list))
        else:
            list(map(lambda file_name, _: check_exits(root, file_name), self.download_list))

        super(OxfordIIITPet, self).__init__(root, OxfordIIITPet.CLASSES, data_list_file=data_list_file, **kwargs)


==> code/common/vision/datasets/partial/__init__.py <==
from ..imagelist import ImageList
from ..office31 import Office31
from ..officehome import OfficeHome
from ..visda2017 import VisDA2017
from ..officecaltech import OfficeCaltech
from .imagenet_caltech import ImageNetCaltech
from .caltech_imagenet import CaltechImageNet
from common.vision.datasets.partial.imagenet_caltech import ImageNetCaltech
from typing import Sequence, ClassVar


__all__ = ['Office31', 'OfficeHome', "VisDA2017", "CaltechImageNet", "ImageNetCaltech"]


def partial(dataset_class: ClassVar, partial_classes: Sequence[str]) -> ClassVar:
    """
    Convert a dataset into its partial version.

    In other words, those samples which doesn't belong to `partial_classes` will be discarded.
    Yet `partial` will not change the label space of `dataset_class`.

    Args:
        dataset_class (class): Dataset class. Only subclass of ``ImageList`` can be partial.
        partial_classes (sequence[str]): A sequence of which categories need to be kept in the partial dataset.\
            Each element of `partial_classes` must belong to the `classes` list of `dataset_class`.

    Examples::

    >>> partial_classes = ['back_pack', 'bike', 'calculator', 'headphones', 'keyboard']
    >>> # create a partial dataset class
    >>> PartialOffice31 = partial(Office31, partial_classes)
    >>> # create an instance of the partial dataset
    >>> dataset = PartialDataset(root="data/office31", task="A")

    """
    if not (issubclass(dataset_class, ImageList)):
        raise Exception("Only subclass of ImageList can be partial")

    class PartialDataset(dataset_class):
        def __init__(self, **kwargs):
            super(PartialDataset, self).__init__(**kwargs)
            assert all([c in self.classes for c in partial_classes])
            samples = []
            for (path, label) in self.samples:
                class_name = self.classes[label]
                if class_name in partial_classes:
                    samples.append((path, label))
            self.samples = samples
            self.partial_classes = partial_classes
            self.partial_classes_idx = [self.class_to_idx[c] for c in partial_classes]

    return PartialDataset


def default_partial(dataset_class: ClassVar) -> ClassVar:
    """
    Default partial used in some paper.

    Args:
        dataset_class (class): Dataset class. Currently, dataset_class must be one of
            :class:`~common.vision.datasets.office31.Office31`, :class:`~common.vision.datasets.officehome.OfficeHome`,
            :class:`~common.vision.datasets.visda2017.VisDA2017`,
            :class:`~common.vision.datasets.partial.imagenet_caltech.ImageNetCaltech`
            and :class:`~common.vision.datasets.partial.caltech_imagenet.CaltechImageNet`.
    """
    if dataset_class == Office31:
        kept_classes = OfficeCaltech.CLASSES
    elif dataset_class == OfficeHome:
        kept_classes = sorted(OfficeHome.CLASSES)[:25]
    elif dataset_class == VisDA2017:
        kept_classes = sorted(VisDA2017.CLASSES)[:6]
    elif dataset_class in [ImageNetCaltech, CaltechImageNet]:
        kept_classes = dataset_class.CLASSES
    else:
        raise NotImplementedError("Unknown partial domain adaptation dataset: {}".format(dataset_class.__name__))
    return partial(dataset_class, kept_classes)

==> code/common/vision/datasets/partial/caltech_imagenet.py <==
from typing import Optional
import os
from ..imagelist import ImageList
from .._util import download as download_data, check_exits

_CLASSES = ['ak47', 'american flag', 'backpack', 'baseball bat', 'baseball glove', 'basketball hoop', 'bat',
           'bathtub', 'bear', 'beer mug', 'billiards', 'binoculars', 'birdbath', 'blimp', 'bonsai 101',
           'boom box', 'bowling ball', 'bowling pin', 'boxing glove', 'brain 101', 'breadmaker', 'buddha 101',
           'bulldozer', 'butterfly', 'cactus', 'cake', 'calculator', 'camel', 'cannon', 'canoe', 'car tire',
           'cartman', 'cd', 'centipede', 'cereal box', 'chandelier 101', 'chess board', 'chimp', 'chopsticks',
           'cockroach', 'coffee mug', 'coffin', 'coin', 'comet', 'computer keyboard', 'computer monitor',
           'computer mouse', 'conch', 'cormorant', 'covered wagon', 'cowboy hat', 'crab 101', 'desk globe',
           'diamond ring', 'dice', 'dog', 'dolphin 101', 'doorknob', 'drinking straw', 'duck', 'dumb bell',
           'eiffel tower', 'electric guitar 101', 'elephant 101', 'elk', 'ewer 101', 'eyeglasses', 'fern',
           'fighter jet', 'fire extinguisher', 'fire hydrant', 'fire truck', 'fireworks', 'flashlight',
           'floppy disk', 'football helmet', 'french horn', 'fried egg', 'frisbee', 'frog', 'frying pan',
           'galaxy', 'gas pump', 'giraffe', 'goat', 'golden gate bridge', 'goldfish', 'golf ball', 'goose',
           'gorilla', 'grand piano 101', 'grapes', 'grasshopper', 'guitar pick', 'hamburger', 'hammock',
           'harmonica', 'harp', 'harpsichord', 'hawksbill 101', 'head phones', 'helicopter 101', 'hibiscus',
           'homer simpson', 'horse', 'horseshoe crab', 'hot air balloon', 'hot dog', 'hot tub', 'hourglass',
           'house fly', 'human skeleton', 'hummingbird', 'ibis 101', 'ice cream cone', 'iguana', 'ipod',
           'iris', 'jesus christ', 'joy stick', 'kangaroo 101', 'kayak', 'ketch 101', 'killer whale', 'knife',
           'ladder', 'laptop 101', 'lathe', 'leopards 101', 'license plate', 'lightbulb', 'light house',
           'lightning', 'llama 101', 'mailbox', 'mandolin', 'mars', 'mattress', 'megaphone', 'menorah 101',
           'microscope', 'microwave', 'minaret', 'minotaur', 'motorbikes 101', 'mountain bike', 'mushroom',
           'mussels', 'necktie', 'octopus', 'ostrich', 'owl', 'palm pilot', 'palm tree', 'paperclip',
           'paper shredder', 'pci card', 'penguin', 'people', 'pez dispenser', 'photocopier', 'picnic table',
           'playing card', 'porcupine', 'pram', 'praying mantis', 'pyramid', 'raccoon', 'radio telescope',
           'rainbow', 'refrigerator', 'revolver 101', 'rifle', 'rotary phone', 'roulette wheel', 'saddle',
           'saturn', 'school bus', 'scorpion 101', 'screwdriver', 'segway', 'self propelled lawn mower',
           'sextant', 'sheet music', 'skateboard', 'skunk', 'skyscraper', 'smokestack', 'snail', 'snake',
           'sneaker', 'snowmobile', 'soccer ball', 'socks', 'soda can', 'spaghetti', 'speed boat', 'spider',
           'spoon', 'stained glass', 'starfish 101', 'steering wheel', 'stirrups', 'sunflower 101', 'superman',
           'sushi', 'swan', 'swiss army knife', 'sword', 'syringe', 'tambourine', 'teapot', 'teddy bear',
           'teepee', 'telephone box', 'tennis ball', 'tennis court', 'tennis racket', 'theodolite', 'toaster',
           'tomato', 'tombstone', 'top hat', 'touring bike', 'tower pisa', 'traffic light', 'treadmill',
           'triceratops', 'tricycle', 'trilobite 101', 'tripod', 't shirt', 'tuning fork', 'tweezer',
           'umbrella 101', 'unicorn', 'vcr', 'video projector', 'washing machine', 'watch 101', 'waterfall',
           'watermelon', 'welding mask', 'wheelbarrow', 'windmill', 'wine bottle', 'xylophone', 'yarmulke',
           'yo yo', 'zebra', 'airplanes 101', 'car side 101', 'faces easy 101', 'greyhound', 'tennis shoes',
           'toad']


class CaltechImageNet(ImageList):
    """Caltech-ImageNet is constructed from `Caltech-256 <http://www.vision.caltech.edu/Image_Datasets/Caltech256/>`_ and
    `ImageNet-1K <http://image-net.org/>`_ .

    They share 84 common classes. Caltech-ImageNet keeps all classes of Caltech-256.
    The label is based on the Caltech256 (class 0-255) . The private classes of ImageNet-1K is discarded.


    Args:
        root (str): Root directory of dataset
        task (str): The task (domain) to create dataset. Choices include ``'C'``:Caltech-256, \
            ``'I'``: ImageNet-1K validation set.
        download (bool, optional): If true, downloads the dataset from the internet and puts it \
            in root directory. If dataset is already downloaded, it is not downloaded again.
        transform (callable, optional): A function/transform that  takes in an PIL image and returns a \
            transformed version. E.g, :class:`torchvision.transforms.RandomCrop`.
        target_transform (callable, optional): A function/transform that takes in the target and transforms it.

    .. note:: You need to put ``train`` and ``val`` directory of ImageNet-1K manually in `root` directory
        since ImageNet-1K is no longer publicly accessible. DALIB will only download Caltech-256 and ImageList automatically.
        In `root`, there will exist following files after downloading.
        ::
            train/
                n01440764/
                ...
            val/
            256_ObjectCategories/
                001.ak47/
                ...
            image_list/
                caltech_256_list.txt
                ...
    """
    image_list = {
        "C": "image_list/caltech_256_list.txt",
        "I": "image_list/imagenet_val_84_list.txt",
    }
    CLASSES = _CLASSES

    def __init__(self, root: str, task: str, download: Optional[bool] = True, **kwargs):
        assert task in self.image_list
        data_list_file = os.path.join(root, self.image_list[task])

        if download:
            list(map(lambda args: download_data(root, *args), download_list))
        else:
            list(map(lambda file_name, _: check_exits(root, file_name), download_list))

        if not os.path.exists(os.path.join(root, 'val')):
            print("Please put train and val directory of ImageNet-1K manually under {} "
                  "since ImageNet-1K is no longer publicly accessible.".format(root))
            exit(-1)

        super(CaltechImageNet, self).__init__(root, CaltechImageNet.CLASSES, data_list_file=data_list_file, **kwargs)


class CaltechImageNetUniversal(ImageList):
    """Caltech-ImageNet-Universal is constructed from `Caltech-256 <http://www.vision.caltech.edu/Image_Datasets/Caltech256/>`_
        and `ImageNet-1K <http://image-net.org/>`_ .

        They share 84 common classes. Caltech-ImageNet keeps all classes of Caltech-256.
        The label is based on the Caltech256 (class 0-255) . The private classes of ImageNet-1K is grouped into class 256 ("unknown").
        Thus, CaltechImageNetUniversal has 257 classes in total.

        Args:
            root (str): Root directory of dataset
            task (str): The task (domain) to create dataset. Choices include ``'C'``:Caltech-256, \
                ``'I'``: ImageNet-1K validation set.
            download (bool, optional): If true, downloads the dataset from the internet and puts it \
                in root directory. If dataset is already downloaded, it is not downloaded again.
            transform (callable, optional): A function/transform that  takes in an PIL image and returns a \
                transformed version. E.g, :class:`torchvision.transforms.RandomCrop`.
            target_transform (callable, optional): A function/transform that takes in the target and transforms it.

        .. note:: You need to put ``train`` and ``val`` directory of ImageNet-1K manually in `root` directory
            since ImageNet-1K is no longer publicly accessible. DALIB will only download Caltech-256 and ImageList automatically.
            In `root`, there will exist following files after downloading.
            ::
                train/
                    n01440764/
                    ...
                val/
                256_ObjectCategories/
                    001.ak47/
                    ...
                image_list/
                    caltech_256_list.txt
                    ...
        """
    image_list = {
        "C": "image_list/caltech_256_list.txt",
        "I": "image_list/imagenet_val_85_list.txt",
    }
    CLASSES = _CLASSES + ['unknown']

    def __init__(self, root: str, task: str, download: Optional[bool] = True, **kwargs):
        assert task in self.image_list
        data_list_file = os.path.join(root, self.image_list[task])

        if download:
            list(map(lambda args: download_data(root, *args), download_list))
        else:
            list(map(lambda file_name, _: check_exits(root, file_name), download_list))

        if not os.path.exists(os.path.join(root, 'val')):
            print("Please put train and val directory of ImageNet-1K manually under {} "
                  "since ImageNet-1K is no longer publicly accessible.".format(root))
            exit(-1)

        super(CaltechImageNetUniversal, self).__init__(root, CaltechImageNetUniversal.CLASSES,
                                                     data_list_file=data_list_file, **kwargs)



download_list = [
    ("image_list", "image_list.zip", "https://cloud.tsinghua.edu.cn/f/a0d7ea37026946f98965/?dl=1"),
    ("256_ObjectCategories", "256_ObjectCategories.tar",
     "http://www.vision.caltech.edu/Image_Datasets/Caltech256/256_ObjectCategories.tar"),
]




==> code/common/vision/datasets/partial/imagenet_caltech.py <==
import os
from typing import Optional
from ..imagelist import ImageList
from .._util import download as download_data, check_exits


_CLASSES = [c[0] for c in [('tench', 'Tinca tinca'), ('goldfish', 'Carassius auratus'),
                          ('great white shark', 'white shark', 'man-eater', 'man-eating shark', 'Carcharodon carcharias'),
                          ('tiger shark', 'Galeocerdo cuvieri'), ('hammerhead', 'hammerhead shark'),
                          ('electric ray', 'crampfish', 'numbfish', 'torpedo'), ('stingray',), ('cock',), ('hen',),
                          ('ostrich', 'Struthio camelus'), ('brambling', 'Fringilla montifringilla'),
                          ('goldfinch', 'Carduelis carduelis'), ('house finch', 'linnet', 'Carpodacus mexicanus'),
                          ('junco', 'snowbird'), ('indigo bunting', 'indigo finch', 'indigo bird', 'Passerina cyanea'),
                          ('robin', 'American robin', 'Turdus migratorius'), ('bulbul',), ('jay',), ('magpie',),
                          ('chickadee',), ('water ouzel', 'dipper'), ('kite',),
                          ('bald eagle', 'American eagle', 'Haliaeetus leucocephalus'), ('vulture',),
                          ('great grey owl', 'great gray owl', 'Strix nebulosa'),
                          ('European fire salamander', 'Salamandra salamandra'), ('common newt', 'Triturus vulgaris'),
                          ('eft',), ('spotted salamander', 'Ambystoma maculatum'),
                          ('axolotl', 'mud puppy', 'Ambystoma mexicanum'), ('bullfrog', 'Rana catesbeiana'),
                          ('tree frog', 'tree-frog'),
                          ('tailed frog', 'bell toad', 'ribbed toad', 'tailed toad', 'Ascaphus trui'),
                          ('loggerhead', 'loggerhead turtle', 'Caretta caretta'),
                          ('leatherback turtle', 'leatherback', 'leathery turtle', 'Dermochelys coriacea'),
                          ('mud turtle',), ('terrapin',), ('box turtle', 'box tortoise'), ('banded gecko',),
                          ('common iguana', 'iguana', 'Iguana iguana'),
                          ('American chameleon', 'anole', 'Anolis carolinensis'), ('whiptail', 'whiptail lizard'),
                          ('agama',), ('frilled lizard', 'Chlamydosaurus kingi'), ('alligator lizard',),
                          ('Gila monster', 'Heloderma suspectum'), ('green lizard', 'Lacerta viridis'),
                          ('African chameleon', 'Chamaeleo chamaeleon'),
                          ('Komodo dragon', 'Komodo lizard', 'dragon lizard', 'giant lizard', 'Varanus komodoensis'),
                          ('African crocodile', 'Nile crocodile', 'Crocodylus niloticus'),
                          ('American alligator', 'Alligator mississipiensis'), ('triceratops',),
                          ('thunder snake', 'worm snake', 'Carphophis amoenus'),
                          ('ringneck snake', 'ring-necked snake', 'ring snake'),
                          ('hognose snake', 'puff adder', 'sand viper'), ('green snake', 'grass snake'),
                          ('king snake', 'kingsnake'), ('garter snake', 'grass snake'), ('water snake',),
                          ('vine snake',), ('night snake', 'Hypsiglena torquata'),
                          ('boa constrictor', 'Constrictor constrictor'), ('rock python', 'rock snake', 'Python sebae'),
                          ('Indian cobra', 'Naja naja'), ('green mamba',), ('sea snake',),
                          ('horned viper', 'cerastes', 'sand viper', 'horned asp', 'Cerastes cornutus'),
                          ('diamondback', 'diamondback rattlesnake', 'Crotalus adamanteus'),
                          ('sidewinder', 'horned rattlesnake', 'Crotalus cerastes'), ('trilobite',),
                          ('harvestman', 'daddy longlegs', 'Phalangium opilio'), ('scorpion',),
                          ('black and gold garden spider', 'Argiope aurantia'), ('barn spider', 'Araneus cavaticus'),
                          ('garden spider', 'Aranea diademata'), ('black widow', 'Latrodectus mactans'), ('tarantula',),
                          ('wolf spider', 'hunting spider'), ('tick',), ('centipede',), ('black grouse',),
                          ('ptarmigan',), ('ruffed grouse', 'partridge', 'Bonasa umbellus'),
                          ('prairie chicken', 'prairie grouse', 'prairie fowl'), ('peacock',), ('quail',),
                          ('partridge',), ('African grey', 'African gray', 'Psittacus erithacus'), ('macaw',),
                          ('sulphur-crested cockatoo', 'Kakatoe galerita', 'Cacatua galerita'), ('lorikeet',),
                          ('coucal',), ('bee eater',), ('hornbill',), ('hummingbird',), ('jacamar',), ('toucan',),
                          ('drake',), ('red-breasted merganser', 'Mergus serrator'), ('goose',),
                          ('black swan', 'Cygnus atratus'), ('tusker',), ('echidna', 'spiny anteater', 'anteater'), (
                              'platypus', 'duckbill', 'duckbilled platypus', 'duck-billed platypus',
                              'Ornithorhynchus anatinus'), ('wallaby', 'brush kangaroo'),
                          ('koala', 'koalabear', 'kangaroo bear', 'native bear', 'Phascolarctos cinereus'), ('wombat',),
                          ('jellyfish',), ('sea anemone', 'anemone'), ('brain coral',), ('flatworm', 'platyhelminth'),
                          ('nematode', 'nematode worm', 'roundworm'), ('conch',), ('snail',), ('slug',),
                          ('sea slug', 'nudibranch'), ('chiton', 'coat-of-mail shell', 'sea cradle', 'polyplacophore'),
                          ('chambered nautilus', 'pearly nautilus', 'nautilus'), ('Dungeness crab', 'Cancer magister'),
                          ('rock crab', 'Cancer irroratus'), ('fiddler crab',), (
                              'king crab', 'Alaska crab', 'Alaskan king crab', 'Alaska king crab',
                              'Paralithodes camtschatica'),
                          ('American lobster', 'Northernlobster', 'Maine lobster', 'Homarus americanus'),
                          ('spiny lobster', 'langouste', 'rock lobster', 'crawfish', 'crayfish', 'sea crawfish'),
                          ('crayfish', 'crawfish', 'crawdad', 'crawdaddy'), ('hermit crab',), ('isopod',),
                          ('white stork', 'Ciconia ciconia'), ('black stork', 'Ciconia nigra'), ('spoonbill',),
                          ('flamingo',), ('little blue heron', 'Egretta caerulea'),
                          ('American egret', 'great white heron', 'Egretta albus'), ('bittern',), ('crane',),
                          ('limpkin', 'Aramus pictus'), ('European gallinule', 'Porphyrio porphyrio'),
                          ('American coot', 'marsh hen', 'mud hen', 'water hen', 'Fulica americana'), ('bustard',),
                          ('ruddy turnstone', 'Arenaria interpres'),
                          ('red-backed sandpiper', 'dunlin', 'Erolia alpina'), ('redshank', 'Tringa totanus'),
                          ('dowitcher',), ('oystercatcher', 'oyster catcher'), ('pelican',),
                          ('king penguin', 'Aptenodytes patagonica'), ('albatross', 'mollymawk'),
                          ('grey whale', 'gray whale', 'devilfish', 'Eschrichtius gibbosus', 'Eschrichtius robustus'),
                          ('killer whale', 'killer', 'orca', 'grampus', 'sea wolf', 'Orcinusorca'),
                          ('dugong', 'Dugong dugon'), ('sea lion',), ('Chihuahua',), ('Japanese spaniel',),
                          ('Maltese dog', 'Maltese terrier', 'Maltese'), ('Pekinese', 'Pekingese', 'Peke'),
                          ('Shih-Tzu',), ('Blenheim spaniel',), ('papillon',), ('toy terrier',),
                          ('Rhodesian ridgeback',), ('Afghan hound', 'Afghan'), ('basset', 'basset hound'), ('beagle',),
                          ('bloodhound', 'sleuthhound'), ('bluetick',), ('black-and-tan coonhound',),
                          ('Walker hound', 'Walker foxhound'), ('English foxhound',), ('redbone',),
                          ('borzoi', 'Russian wolfhound'), ('Irish wolfhound',), ('Italian greyhound',), ('whippet',),
                          ('Ibizan hound', 'Ibizan Podenco'), ('Norwegian elkhound', 'elkhound'),
                          ('otterhound', 'otter hound'), ('Saluki', 'gazelle hound'),
                          ('Scottish deerhound', 'deerhound'), ('Weimaraner',),
                          ('Staffordshire bullterrier', 'Staffordshire bull terrier'), (
                              'American Staffordshire terrier', 'Staffordshire terrier', 'American pit bull terrier',
                              'pit bull terrier'), ('Bedlington terrier',), ('Border terrier',),
                          ('Kerry blue terrier',),
                          ('Irish terrier',), ('Norfolkterrier',), ('Norwich terrier',), ('Yorkshire terrier',),
                          ('wire-haired fox terrier',), ('Lakeland terrier',), ('Sealyham terrier', 'Sealyham'),
                          ('Airedale', 'Airedale terrier'), ('cairn', 'cairn terrier'), ('Australian terrier',),
                          ('Dandie Dinmont', 'Dandie Dinmont terrier'), ('Boston bull', 'Boston terrier'),
                          ('miniature schnauzer',), ('giant schnauzer',), ('standard schnauzer',),
                          ('Scotch terrier', 'Scottish terrier', 'Scottie'), ('Tibetan terrier', 'chrysanthemum dog'),
                          ('silky terrier', 'Sydney silky'), ('soft-coated wheaten terrier',),
                          ('West Highland white terrier',), ('Lhasa', 'Lhasa apso'), ('flat-coated retriever',),
                          ('curly-coated retriever',), ('golden retriever',), ('Labrador retriever',),
                          ('Chesapeake Bay retriever',), ('German short-haired pointer',),
                          ('vizsla', 'Hungarian pointer'), ('English setter',), ('Irish setter', 'red setter'),
                          ('Gordon setter',), ('Brittany spaniel',), ('clumber', 'clumber spaniel'),
                          ('English springer', 'English springer spaniel'), ('Welsh springer spaniel',),
                          ('cocker spaniel', 'English cocker spaniel', 'cocker'), ('Sussex spaniel',),
                          ('Irish water spaniel',), ('kuvasz',), ('schipperke',), ('groenendael',), ('malinois',),
                          ('briard',), ('kelpie',), ('komondor',), ('Old English sheepdog', 'bobtail'),
                          ('Shetland sheepdog', 'Shetland sheep dog', 'Shetland'), ('collie',), ('Border collie',),
                          ('Bouvier des Flandres', 'Bouviers des Flandres'), ('Rottweiler',),
                          ('German shepherd', 'German shepherd dog', 'German police dog', 'alsatian'),
                          ('Doberman', 'Doberman pinscher'), ('miniature pinscher',), ('Greater Swiss Mountain dog',),
                          ('Bernese mountain dog',), ('Appenzeller',), ('EntleBucher',), ('boxer',), ('bull mastiff',),
                          ('Tibetan mastiff',), ('French bulldog',), ('Great Dane',), ('Saint Bernard', 'St Bernard'),
                          ('Eskimo dog', 'husky'), ('malamute', 'malemute', 'Alaskan malamute'), ('Siberian husky',),
                          ('dalmatian', 'coach dog', 'carriage dog'),
                          ('affenpinscher', 'monkey pinscher', 'monkey dog'), ('basenji',), ('pug', 'pug-dog'),
                          ('Leonberg',), ('Newfoundland', 'Newfoundland dog'), ('Great Pyrenees',),
                          ('Samoyed', 'Samoyede'), ('Pomeranian',), ('chow', 'chow chow'), ('keeshond',),
                          ('Brabancon griffon',), ('Pembroke', 'Pembroke Welsh corgi'),
                          ('Cardigan', 'Cardigan Welsh corgi'), ('toy poodle',), ('miniature poodle',),
                          ('standard poodle',), ('Mexican hairless',),
                          ('timber wolf', 'grey wolf', 'gray wolf', 'Canis lupus'),
                          ('white wolf', 'Arctic wolf', 'Canis lupus tundrarum'),
                          ('red wolf', 'maned wolf', 'Canis rufus', 'Canis niger'),
                          ('coyote', 'prairie wolf', 'brush wolf', 'Canis latrans'),
                          ('dingo', 'warrigal', 'warragal', 'Canis dingo'), ('dhole', 'Cuon alpinus'),
                          ('African hunting dog', 'hyena dog', 'Cape hunting dog', 'Lycaon pictus'),
                          ('hyena', 'hyaena'), ('red fox', 'Vulpes vulpes'), ('kit fox', 'Vulpes macrotis'),
                          ('Arctic fox', 'white fox', 'Alopex lagopus'),
                          ('grey fox', 'gray fox', 'Urocyon cinereoargenteus'), ('tabby', 'tabby cat'), ('tiger cat',),
                          ('Persian cat',), ('Siamese cat', 'Siamese'), ('Egyptian cat',),
                          ('cougar', 'puma', 'catamount', 'mountain lion', 'painter', 'panther', 'Felis concolor'),
                          ('lynx', 'catamount'), ('leopard', 'Panthera pardus'),
                          ('snow leopard', 'ounce', 'Panthera uncia'),
                          ('jaguar', 'panther', 'Panthera onca', 'Felis onca'),
                          ('lion', 'king of beasts', 'Panthera leo'), ('tiger', 'Panthera tigris'),
                          ('cheetah', 'chetah', 'Acinonyx jubatus'), ('brown bear', 'bruin', 'Ursus arctos'),
                          ('American black bear', 'black bear', 'Ursus americanus', 'Euarctos americanus'),
                          ('ice bear', 'polar bear', 'Ursus Maritimus', 'Thalarctos maritimus'),
                          ('sloth bear', 'Melursus ursinus', 'Ursus ursinus'), ('mongoose',), ('meerkat', 'mierkat'),
                          ('tiger beetle',), ('ladybug', 'ladybeetle', 'lady beetle', 'ladybird', 'ladybird beetle'),
                          ('ground beetle', 'carabid beetle'), ('long-horned beetle', 'longicorn', 'longicorn beetle'),
                          ('leaf beetle', 'chrysomelid'), ('dung beetle',), ('rhinoceros beetle',), ('weevil',),
                          ('fly',), ('bee',), ('ant', 'emmet', 'pismire'), ('grasshopper', 'hopper'), ('cricket',),
                          ('walking stick', 'walkingstick', 'stick insect'), ('cockroach', 'roach'),
                          ('mantis', 'mantid'), ('cicada', 'cicala'), ('leafhopper',), ('lacewing', 'lacewing fly'), (
                              'dragonfly', 'darning needle', "devil's darning needle", 'sewing needle', 'snake feeder',
                              'snake doctor', 'mosquito hawk', 'skeeter hawk'), ('damselfly',), ('admiral',),
                          ('ringlet', 'ringlet butterfly'),
                          ('monarch', 'monarch butterfly', 'milkweed butterfly', 'Danaus plexippus'),
                          ('cabbage butterfly',), ('sulphur butterfly', 'sulfur butterfly'),
                          ('lycaenid', 'lycaenid butterfly'), ('starfish', 'sea star'), ('sea urchin',),
                          ('sea cucumber', 'holothurian'), ('wood rabbit', 'cottontail', 'cottontail rabbit'),
                          ('hare',), ('Angora', 'Angora rabbit'), ('hamster',), ('porcupine', 'hedgehog'),
                          ('fox squirrel', 'eastern fox squirrel', 'Sciurus niger'), ('marmot',), ('beaver',),
                          ('guinea pig', 'Cavia cobaya'), ('sorrel',), ('zebra',),
                          ('hog', 'pig', 'grunter', 'squealer', 'Sus scrofa'), ('wild boar', 'boar', 'Sus scrofa'),
                          ('warthog',), ('hippopotamus', 'hippo', 'river horse', 'Hippopotamus amphibius'), ('ox',),
                          ('water buffalo', 'water ox', 'Asiatic buffalo', 'Bubalus bubalis'), ('bison',),
                          ('ram', 'tup'), (
                              'bighorn', 'bighorn sheep', 'cimarron', 'Rocky Mountain bighorn', 'Rocky Mountain sheep',
                              'Ovis canadensis'), ('ibex', 'Capra ibex'), ('hartebeest',),
                          ('impala', 'Aepyceros melampus'),
                          ('gazelle',), ('Arabian camel', 'dromedary', 'Camelus dromedarius'), ('llama',), ('weasel',),
                          ('mink',), ('polecat', 'fitch', 'foulmart', 'foumart', 'Mustela putorius'),
                          ('black-footed ferret', 'ferret', 'Mustela nigripes'), ('otter',),
                          ('skunk', 'polecat', 'wood pussy'), ('badger',), ('armadillo',),
                          ('three-toed sloth', 'ai', 'Bradypus tridactylus'),
                          ('orangutan', 'orang', 'orangutang', 'Pongo pygmaeus'), ('gorilla', 'Gorilla gorilla'),
                          ('chimpanzee', 'chimp', 'Pan troglodytes'), ('gibbon', 'Hylobates lar'),
                          ('siamang', 'Hylobates syndactylus', 'Symphalangus syndactylus'), ('guenon', 'guenon monkey'),
                          ('patas', 'hussar monkey', 'Erythrocebus patas'), ('baboon',), ('macaque',), ('langur',),
                          ('colobus', 'colobus monkey'), ('proboscis monkey', 'Nasalis larvatus'), ('marmoset',),
                          ('capuchin', 'ringtail', 'Cebus capucinus'), ('howler monkey', 'howler'),
                          ('titi', 'titi monkey'), ('spider monkey', 'Ateles geoffroyi'),
                          ('squirrel monkey', 'Saimiri sciureus'),
                          ('Madagascar cat', 'ring-tailed lemur', 'Lemur catta'),
                          ('indri', 'indris', 'Indri indri', 'Indri brevicaudatus'),
                          ('Indian elephant', 'Elephas maximus'), ('African elephant', 'Loxodonta africana'),
                          ('lesser panda', 'red panda', 'panda', 'bear cat', 'cat bear', 'Ailurus fulgens'),
                          ('giant panda', 'panda', 'panda bear', 'coon bear', 'Ailuropoda melanoleuca'),
                          ('barracouta', 'snoek'), ('eel',),
                          ('coho', 'cohoe', 'coho salmon', 'blue jack', 'silver salmon', 'Oncorhynchus kisutch'),
                          ('rock beauty', 'Holocanthus tricolor'), ('anemone fish',), ('sturgeon',),
                          ('gar', 'garfish', 'garpike', 'billfish', 'Lepisosteus osseus'), ('lionfish',),
                          ('puffer', 'pufferfish', 'blowfish', 'globefish'), ('abacus',), ('abaya',),
                          ('academic gown', 'academic robe', "judge's robe"),
                          ('accordion', 'piano accordion', 'squeeze box'), ('acoustic guitar',),
                          ('aircraft carrier', 'carrier', 'flattop', 'attack aircraft carrier'), ('airliner',),
                          ('airship', 'dirigible'), ('altar',), ('ambulance',), ('amphibian', 'amphibious vehicle'),
                          ('analog clock',), ('apiary', 'bee house'), ('apron',), (
                              'ashcan', 'trash can', 'garbage can', 'wastebin', 'ash bin', 'ash-bin', 'ashbin',
                              'dustbin',
                              'trash barrel', 'trash bin'), ('assault rifle', 'assault gun'),
                          ('backpack', 'back pack', 'knapsack', 'packsack', 'rucksack', 'haversack'),
                          ('bakery', 'bakeshop', 'bakehouse'), ('balance beam', 'beam'), ('balloon',),
                          ('ballpoint', 'ballpoint pen', 'ballpen', 'Biro'), ('Band Aid',), ('banjo',),
                          ('bannister', 'banister', 'balustrade', 'balusters', 'handrail'), ('barbell',),
                          ('barber chair',), ('barbershop',), ('barn',), ('barometer',), ('barrel', 'cask'),
                          ('barrow', 'garden cart', 'lawn cart', 'wheelbarrow'), ('baseball',), ('basketball',),
                          ('bassinet',), ('bassoon',), ('bathing cap', 'swimming cap'), ('bath towel',),
                          ('bathtub', 'bathing tub', 'bath', 'tub'), (
                              'beach wagon', 'station wagon', 'wagon', 'estate car', 'beach waggon', 'station waggon',
                              'waggon'), ('beacon', 'lighthouse', 'beacon light', 'pharos'), ('beaker',),
                          ('bearskin', 'busby', 'shako'), ('beer bottle',), ('beer glass',), ('bell cote', 'bell cot'),
                          ('bib',), ('bicycle-built-for-two', 'tandem bicycle', 'tandem'), ('bikini', 'two-piece'),
                          ('binder', 'ring-binder'), ('binoculars', 'field glasses', 'opera glasses'), ('birdhouse',),
                          ('boathouse',), ('bobsled', 'bobsleigh', 'bob'), ('bolo tie', 'bolo', 'bola tie', 'bola'),
                          ('bonnet', 'poke bonnet'), ('bookcase',), ('bookshop', 'bookstore', 'bookstall'),
                          ('bottlecap',), ('bow',), ('bow tie', 'bow-tie', 'bowtie'),
                          ('brass', 'memorial tablet', 'plaque'), ('brassiere', 'bra', 'bandeau'),
                          ('breakwater', 'groin', 'groyne', 'mole', 'bulwark', 'seawall', 'jetty'),
                          ('breastplate', 'aegis', 'egis'), ('broom',), ('bucket', 'pail'), ('buckle',),
                          ('bulletproof vest',), ('bullet train', 'bullet'), ('butcher shop', 'meat market'),
                          ('cab', 'hack', 'taxi', 'taxicab'), ('caldron', 'cauldron'), ('candle', 'taper', 'wax light'),
                          ('cannon',), ('canoe',), ('can opener', 'tin opener'), ('cardigan',), ('car mirror',),
                          ('carousel', 'carrousel', 'merry-go-round', 'roundabout', 'whirligig'),
                          ("carpenter's kit", 'tool kit'), ('carton',), ('car wheel',), (
                              'cash machine', 'cash dispenser', 'automated teller machine', 'automatic teller machine',
                              'automated teller', 'automatic teller', 'ATM'), ('cassette',), ('cassette player',),
                          ('castle',), ('catamaran',), ('CD player',), ('cello', 'violoncello'),
                          ('cellular telephone', 'cellular phone', 'cellphone', 'cell', 'mobile phone'), ('chain',),
                          ('chainlink fence',), (
                              'chain mail', 'ring mail', 'mail', 'chain armor', 'chain armour', 'ring armor',
                              'ring armour'), ('chain saw', 'chainsaw'), ('chest',), ('chiffonier', 'commode'),
                          ('chime', 'bell', 'gong'), ('china cabinet', 'china closet'), ('Christmas stocking',),
                          ('church', 'church building'),
                          ('cinema', 'movie theater', 'movie theatre', 'movie house', 'picture palace'),
                          ('cleaver', 'meat cleaver', 'chopper'), ('cliff dwelling',), ('cloak',),
                          ('clog', 'geta', 'patten', 'sabot'), ('cocktail shaker',), ('coffee mug',), ('coffeepot',),
                          ('coil', 'spiral', 'volute', 'whorl', 'helix'), ('combination lock',),
                          ('computer keyboard', 'keypad'), ('confectionery', 'confectionary', 'candy store'),
                          ('container ship', 'containership', 'container vessel'), ('convertible',),
                          ('corkscrew', 'bottle screw'), ('cornet', 'horn', 'trumpet', 'trump'), ('cowboy boot',),
                          ('cowboy hat', 'ten-gallon hat'), ('cradle',), ('crane',), ('crash helmet',), ('crate',),
                          ('crib', 'cot'), ('Crock Pot',), ('croquet ball',), ('crutch',), ('cuirass',),
                          ('dam', 'dike', 'dyke'), ('desk',), ('desktop computer',), ('dial telephone', 'dial phone'),
                          ('diaper', 'nappy', 'napkin'), ('digital clock',), ('digital watch',),
                          ('dining table', 'board'), ('dishrag', 'dishcloth'),
                          ('dishwasher', 'dish washer', 'dishwashing machine'), ('disk brake', 'disc brake'),
                          ('dock', 'dockage', 'docking facility'), ('dogsled', 'dog sled', 'dog sleigh'), ('dome',),
                          ('doormat', 'welcome mat'), ('drilling platform', 'offshore rig'),
                          ('drum', 'membranophone', 'tympan'), ('drumstick',), ('dumbbell',), ('Dutch oven',),
                          ('electric fan', 'blower'), ('electric guitar',), ('electric locomotive',),
                          ('entertainment center',), ('envelope',), ('espresso maker',), ('face powder',),
                          ('feather boa', 'boa'), ('file', 'file cabinet', 'filing cabinet'), ('fireboat',),
                          ('fire engine', 'fire truck'), ('fire screen', 'fireguard'), ('flagpole', 'flagstaff'),
                          ('flute', 'transverse flute'), ('folding chair',), ('football helmet',), ('forklift',),
                          ('fountain',), ('fountain pen',), ('four-poster',), ('freight car',), ('French horn', 'horn'),
                          ('frying pan', 'frypan', 'skillet'), ('fur coat',), ('garbage truck', 'dustcart'),
                          ('gasmask', 'respirator', 'gas helmet'),
                          ('gas pump', 'gasoline pump', 'petrol pump', 'island dispenser'), ('goblet',), ('go-kart',),
                          ('golf ball',), ('golfcart', 'golf cart'), ('gondola',), ('gong', 'tam-tam'), ('gown',),
                          ('grand piano', 'grand'), ('greenhouse', 'nursery', 'glasshouse'),
                          ('grille', 'radiator grille'), ('grocery store', 'grocery', 'food market', 'market'),
                          ('guillotine',), ('hair slide',), ('hair spray',), ('half track',), ('hammer',), ('hamper',),
                          ('hand blower', 'blow dryer', 'blow drier', 'hair dryer', 'hair drier'),
                          ('hand-held computer', 'hand-held microcomputer'),
                          ('handkerchief', 'hankie', 'hanky', 'hankey'), ('hard disc', 'hard disk', 'fixed disk'),
                          ('harmonica', 'mouth organ', 'harp', 'mouth harp'), ('harp',), ('harvester', 'reaper'),
                          ('hatchet',), ('holster',), ('home theater', 'home theatre'), ('honeycomb',),
                          ('hook', 'claw'), ('hoopskirt', 'crinoline'), ('horizontal bar', 'high bar'),
                          ('horse cart', 'horse-cart'), ('hourglass',), ('iPod',), ('iron', 'smoothing iron'),
                          ("jack-o'-lantern",), ('jean', 'blue jean', 'denim'), ('jeep', 'landrover'),
                          ('jersey', 'T-shirt', 'tee shirt'), ('jigsaw puzzle',), ('jinrikisha', 'ricksha', 'rickshaw'),
                          ('joystick',), ('kimono',), ('knee pad',), ('knot',), ('lab coat', 'laboratory coat'),
                          ('ladle',), ('lampshade', 'lamp shade'), ('laptop', 'laptop computer'),
                          ('lawn mower', 'mower'), ('lens cap', 'lens cover'),
                          ('letter opener', 'paper knife', 'paperknife'), ('library',), ('lifeboat',),
                          ('lighter', 'light', 'igniter', 'ignitor'), ('limousine', 'limo'), ('liner', 'ocean liner'),
                          ('lipstick', 'lip rouge'), ('Loafer',), ('lotion',),
                          ('loudspeaker', 'speaker', 'speaker unit', 'loudspeaker system', 'speaker system'),
                          ('loupe', "jeweler's loupe"), ('lumbermill', 'sawmill'), ('magnetic compass',),
                          ('mailbag', 'postbag'), ('mailbox', 'letter box'), ('maillot',), ('maillot', 'tank suit'),
                          ('manhole cover',), ('maraca',), ('marimba', 'xylophone'), ('mask',), ('matchstick',),
                          ('maypole',), ('maze', 'labyrinth'), ('measuring cup',),
                          ('medicine chest', 'medicine cabinet'), ('megalith', 'megalithic structure'),
                          ('microphone', 'mike'), ('microwave', 'microwave oven'), ('military uniform',), ('milk can',),
                          ('minibus',), ('miniskirt', 'mini'), ('minivan',), ('missile',), ('mitten',),
                          ('mixing bowl',), ('mobile home', 'manufactured home'), ('Model T',), ('modem',),
                          ('monastery',), ('monitor',), ('moped',), ('mortar',), ('mortarboard',), ('mosque',),
                          ('mosquito net',), ('motor scooter', 'scooter'),
                          ('mountain bike', 'all-terrain bike', 'off-roader'), ('mountain tent',),
                          ('mouse', 'computer mouse'), ('mousetrap',), ('moving van',), ('muzzle',), ('nail',),
                          ('neck brace',), ('necklace',), ('nipple',), ('notebook', 'notebook computer'), ('obelisk',),
                          ('oboe', 'hautboy', 'hautbois'), ('ocarina', 'sweet potato'),
                          ('odometer', 'hodometer', 'mileometer', 'milometer'), ('oil filter',),
                          ('organ', 'pipe organ'), ('oscilloscope', 'scope', 'cathode-ray oscilloscope', 'CRO'),
                          ('overskirt',), ('oxcart',), ('oxygen mask',), ('packet',), ('paddle', 'boat paddle'),
                          ('paddlewheel', 'paddle wheel'), ('padlock',), ('paintbrush',),
                          ('pajama', 'pyjama', "pj's", 'jammies'), ('palace',), ('panpipe', 'pandean pipe', 'syrinx'),
                          ('paper towel',), ('parachute', 'chute'), ('parallel bars', 'bars'), ('park bench',),
                          ('parking meter',), ('passenger car', 'coach', 'carriage'), ('patio', 'terrace'),
                          ('pay-phone', 'pay-station'), ('pedestal', 'plinth', 'footstall'),
                          ('pencil box', 'pencil case'), ('pencil sharpener',), ('perfume', 'essence'), ('Petri dish',),
                          ('photocopier',), ('pick', 'plectrum', 'plectron'), ('pickelhaube',),
                          ('picket fence', 'paling'), ('pickup', 'pickup truck'), ('pier',),
                          ('piggy bank', 'penny bank'), ('pill bottle',), ('pillow',), ('ping-pong ball',),
                          ('pinwheel',), ('pirate', 'pirate ship'), ('pitcher', 'ewer'),
                          ('plane', "carpenter's plane", 'woodworking plane'), ('planetarium',), ('plastic bag',),
                          ('plate rack',), ('plow', 'plough'), ('plunger', "plumber's helper"),
                          ('Polaroid camera', 'Polaroid Land camera'), ('pole',),
                          ('police van', 'police wagon', 'paddy wagon', 'patrol wagon', 'wagon', 'black Maria'),
                          ('poncho',), ('pool table', 'billiard table', 'snooker table'), ('pop bottle', 'soda bottle'),
                          ('pot', 'flowerpot'), ("potter's wheel",), ('power drill',), ('prayer rug', 'prayer mat'),
                          ('printer',), ('prison', 'prison house'), ('projectile', 'missile'), ('projector',),
                          ('puck', 'hockey puck'), ('punching bag', 'punch bag', 'punching ball', 'punchball'),
                          ('purse',), ('quill', 'quill pen'), ('quilt', 'comforter', 'comfort', 'puff'),
                          ('racer', 'race car', 'racing car'), ('racket', 'racquet'), ('radiator',),
                          ('radio', 'wireless'), ('radio telescope', 'radio reflector'), ('rain barrel',),
                          ('recreational vehicle', 'RV', 'R.V.'), ('reel',), ('reflex camera',),
                          ('refrigerator', 'icebox'), ('remote control', 'remote'),
                          ('restaurant', 'eating house', 'eating place', 'eatery'),
                          ('revolver', 'six-gun', 'six-shooter'), ('rifle',), ('rocking chair', 'rocker'),
                          ('rotisserie',), ('rubber eraser', 'rubber', 'pencil eraser'), ('rugby ball',),
                          ('rule', 'ruler'), ('running shoe',), ('safe',), ('safety pin',),
                          ('saltshaker', 'salt shaker'), ('sandal',), ('sarong',), ('sax', 'saxophone'), ('scabbard',),
                          ('scale', 'weighing machine'), ('school bus',), ('schooner',), ('scoreboard',),
                          ('screen', 'CRT screen'), ('screw',), ('screwdriver',), ('seat belt', 'seatbelt'),
                          ('sewing machine',), ('shield', 'buckler'), ('shoe shop', 'shoe-shop', 'shoe store'),
                          ('shoji',), ('shopping basket',), ('shopping cart',), ('shovel',), ('shower cap',),
                          ('shower curtain',), ('ski',), ('ski mask',), ('sleeping bag',), ('slide rule', 'slipstick'),
                          ('sliding door',), ('slot', 'one-armed bandit'), ('snorkel',), ('snowmobile',),
                          ('snowplow', 'snowplough'), ('soap dispenser',), ('soccer ball',), ('sock',),
                          ('solar dish', 'solar collector', 'solar furnace'), ('sombrero',), ('soup bowl',),
                          ('space bar',), ('space heater',), ('space shuttle',), ('spatula',), ('speedboat',),
                          ('spider web', "spider's web"), ('spindle',), ('sports car', 'sport car'),
                          ('spotlight', 'spot'), ('stage',), ('steam locomotive',), ('steel arch bridge',),
                          ('steel drum',), ('stethoscope',), ('stole',), ('stone wall',), ('stopwatch', 'stop watch'),
                          ('stove',), ('strainer',), ('streetcar', 'tram', 'tramcar', 'trolley', 'trolley car'),
                          ('stretcher',), ('studio couch', 'day bed'), ('stupa', 'tope'),
                          ('submarine', 'pigboat', 'sub', 'U-boat'), ('suit', 'suit of clothes'), ('sundial',),
                          ('sunglass',), ('sunglasses', 'dark glasses', 'shades'),
                          ('sunscreen', 'sunblock', 'sun blocker'), ('suspension bridge',), ('swab', 'swob', 'mop'),
                          ('sweatshirt',), ('swimming trunks', 'bathing trunks'), ('swing',),
                          ('switch', 'electric switch', 'electrical switch'), ('syringe',), ('table lamp',),
                          ('tank', 'army tank', 'armored combat vehicle', 'armoured combat vehicle'), ('tape player',),
                          ('teapot',), ('teddy', 'teddy bear'), ('television', 'television system'), ('tennis ball',),
                          ('thatch', 'thatched roof'), ('theater curtain', 'theatre curtain'), ('thimble',),
                          ('thresher', 'thrasher', 'threshing machine'), ('throne',), ('tile roof',), ('toaster',),
                          ('tobacco shop', 'tobacconist shop', 'tobacconist'), ('toilet seat',), ('torch',),
                          ('totem pole',), ('tow truck', 'tow car', 'wrecker'), ('toyshop',), ('tractor',),
                          ('trailer truck', 'tractor trailer', 'trucking rig', 'rig', 'articulated lorry', 'semi'),
                          ('tray',), ('trench coat',), ('tricycle', 'trike', 'velocipede'), ('trimaran',), ('tripod',),
                          ('triumphal arch',), ('trolleybus', 'trolley coach', 'trackless trolley'), ('trombone',),
                          ('tub', 'vat'), ('turnstile',), ('typewriter keyboard',), ('umbrella',),
                          ('unicycle', 'monocycle'), ('upright', 'upright piano'), ('vacuum', 'vacuum cleaner'),
                          ('vase',), ('vault',), ('velvet',), ('vending machine',), ('vestment',), ('viaduct',),
                          ('violin', 'fiddle'), ('volleyball',), ('waffle iron',), ('wall clock',),
                          ('wallet', 'billfold', 'notecase', 'pocketbook'), ('wardrobe', 'closet', 'press'),
                          ('warplane', 'military plane'),
                          ('washbasin', 'handbasin', 'washbowl', 'lavabo', 'wash-hand basin'),
                          ('washer', 'automatic washer', 'washing machine'), ('water bottle',), ('water jug',),
                          ('water tower',), ('whiskey jug',), ('whistle',), ('wig',), ('window screen',),
                          ('window shade',), ('Windsor tie',), ('wine bottle',), ('wing',), ('wok',), ('wooden spoon',),
                          ('wool', 'woolen', 'woollen'),
                          ('worm fence', 'snake fence', 'snake-rail fence', 'Virginia fence'), ('wreck',), ('yawl',),
                          ('yurt',), ('web site', 'website', 'internet site', 'site'), ('comic book',),
                          ('crossword puzzle', 'crossword'), ('street sign',),
                          ('traffic light', 'traffic signal', 'stoplight'),
                          ('book jacket', 'dust cover', 'dust jacket', 'dust wrapper'), ('menu',), ('plate',),
                          ('guacamole',), ('consomme',), ('hot pot', 'hotpot'), ('trifle',), ('ice cream', 'icecream'),
                          ('ice lolly', 'lolly', 'lollipop', 'popsicle'), ('French loaf',), ('bagel', 'beigel'),
                          ('pretzel',), ('cheeseburger',), ('hotdog', 'hot dog', 'red hot'), ('mashed potato',),
                          ('head cabbage',), ('broccoli',), ('cauliflower',), ('zucchini', 'courgette'),
                          ('spaghetti squash',), ('acorn squash',), ('butternut squash',), ('cucumber', 'cuke'),
                          ('artichoke', 'globe artichoke'), ('bell pepper',), ('cardoon',), ('mushroom',),
                          ('Granny Smith',), ('strawberry',), ('orange',), ('lemon',), ('fig',),
                          ('pineapple', 'ananas'), ('banana',), ('jackfruit', 'jak', 'jack'), ('custard apple',),
                          ('pomegranate',), ('hay',), ('carbonara',), ('chocolate sauce', 'chocolate syrup'),
                          ('dough',), ('meat loaf', 'meatloaf'), ('pizza', 'pizza pie'), ('potpie',), ('burrito',),
                          ('red wine',), ('espresso',), ('cup',), ('eggnog',), ('alp',), ('bubble',),
                          ('cliff', 'drop', 'drop-off'), ('coral reef',), ('geyser',), ('lakeside', 'lakeshore'),
                          ('promontory', 'headland', 'head', 'foreland'), ('sandbar', 'sand bar'),
                          ('seashore', 'coast', 'seacoast', 'sea-coast'), ('valley', 'vale'), ('volcano',),
                          ('ballplayer', 'baseball player'), ('groom', 'bridegroom'), ('scuba diver',), ('rapeseed',),
                          ('daisy',), ("yellow lady's slipper", 'yellow lady-slipper', 'Cypripedium calceolus',
                                       'Cypripedium parviflorum'), ('corn',), ('acorn',),
                          ('hip', 'rose hip', 'rosehip'), ('buckeye', 'horse chestnut', 'conker'), ('coral fungus',),
                          ('agaric',), ('gyromitra',), ('stinkhorn', 'carrion fungus'), ('earthstar',),
                          ('hen-of-the-woods', 'hen of the woods', 'Polyporus frondosus', 'Grifola frondosa'),
                          ('bolete',), ('ear', 'spike', 'capitulum'),
                          ('toilet tissue', 'toilet paper', 'bathroom tissue')]]


class ImageNetCaltech(ImageList):
    """ImageNet-Caltech is constructed from `Caltech-256 <http://www.vision.caltech.edu/Image_Datasets/Caltech256/>`_ and
    `ImageNet-1K <http://image-net.org/>`_ .

    They share 84 common classes. ImageNet-Caltech keeps all classes of ImageNet-1K.
    The label is based on the ImageNet-1K (class 0-999) . The private classes of Caltech-256 is discarded.


    Args:
        root (str): Root directory of dataset
        task (str): The task (domain) to create dataset. Choices include ``'C'``:Caltech-256, \
            ``'I'``: ImageNet-1K training set.
        download (bool, optional): If true, downloads the dataset from the internet and puts it \
            in root directory. If dataset is already downloaded, it is not downloaded again.
        transform (callable, optional): A function/transform that  takes in an PIL image and returns a \
            transformed version. E.g, :class:`torchvision.transforms.RandomCrop`.
        target_transform (callable, optional): A function/transform that takes in the target and transforms it.

    .. note:: You need to put ``train`` and ``val`` directory of ImageNet-1K manually in `root` directory
        since ImageNet-1K is no longer publicly accessible. DALIB will only download Caltech-256 and ImageList automatically.
        In `root`, there will exist following files after downloading.
        ::
            train/
                n01440764/
                ...
            val/
            256_ObjectCategories/
                001.ak47/
                ...
            image_list/
                caltech_256_list.txt
                ...
    """
    image_list = {
        "I": "image_list/imagenet_train_1000_list.txt",
        "C": "image_list/caltech_84_list.txt",
    }
    CLASSES = _CLASSES

    def __init__(self, root: str, task: str, download: Optional[bool] = True, **kwargs):
        assert task in self.image_list
        data_list_file = os.path.join(root, self.image_list[task])

        if download:
            list(map(lambda args: download_data(root, *args), download_list))
        else:
            list(map(lambda file_name, _: check_exits(root, file_name), download_list))

        if not os.path.exists(os.path.join(root, 'train')):
            print("Please put train and val directory of ImageNet-1K manually under {} "
                  "since ImageNet-1K is no longer publicly accessible.".format(root))
            exit(-1)

        super(ImageNetCaltech, self).__init__(root, ImageNetCaltech.CLASSES, data_list_file=data_list_file, **kwargs)


class ImageNetCaltechUniversal(ImageList):
    """ImageNet-Caltech-Universal is constructed from `Caltech-256 <http://www.vision.caltech.edu/Image_Datasets/Caltech256/>`_
    and `ImageNet-1K <http://image-net.org/>`_ .

    They share 84 common classes. ImageNet-Caltech keeps all classes of ImageNet-1K.
    The label is based on the ImageNet-1K (class 0-999) . The private classes of Caltech-256 is grouped into class 1000 ("unknown").
    Thus, ImageNetCaltechUniversal has 1001 classes in total.


    Args:
        root (str): Root directory of dataset
        task (str): The task (domain) to create dataset. Choices include ``'C'``:Caltech-256, \
            ``'I'``: ImageNet-1K training set.
        download (bool, optional): If true, downloads the dataset from the internet and puts it \
            in root directory. If dataset is already downloaded, it is not downloaded again.
        transform (callable, optional): A function/transform that  takes in an PIL image and returns a \
            transformed version. E.g, :class:`torchvision.transforms.RandomCrop`.
        target_transform (callable, optional): A function/transform that takes in the target and transforms it.

    .. note:: You need to put ``train`` and ``val`` directory of ImageNet-1K manually in `root` directory
        since ImageNet-1K is no longer publicly accessible. DALIB will only download Caltech-256 and ImageList automatically.
        In `root`, there will exist following files after downloading.
        ::
            train/
                n01440764/
                ...
            val/
            256_ObjectCategories/
                001.ak47/
                ...
            image_list/
                caltech_256_list.txt
                ...
    """
    image_list = {
        "I": "image_list/imagenet_train_1000_list.txt",
        "C": "image_list/caltech_85_list.txt",
    }
    CLASSES = _CLASSES + ["unknown"]

    def __init__(self, root: str, task: str, download: Optional[bool] = True, **kwargs):
        assert task in self.image_list
        data_list_file = os.path.join(root, self.image_list[task])

        if download:
            list(map(lambda args: download_data(root, *args), download_list))
        else:
            list(map(lambda file_name, _: check_exits(root, file_name), download_list))

        if not os.path.exists(os.path.join(root, 'train')):
            print("Please put train and val directory of ImageNet-1K manually under {} "
                  "since ImageNet-1K is no longer publicly accessible.".format(root))
            exit(-1)

        super(ImageNetCaltechUniversal, self).__init__(root, ImageNetCaltechUniversal.CLASSES, data_list_file=data_list_file, **kwargs)


download_list = [
    ("image_list", "image_list.zip", "https://cloud.tsinghua.edu.cn/f/a0d7ea37026946f98965/?dl=1"),
    ("256_ObjectCategories", "256_ObjectCategories.tar",
     "http://www.vision.caltech.edu/Image_Datasets/Caltech256/256_ObjectCategories.tar"),
]


==> code/common/vision/datasets/regression/__init__.py <==
from .image_regression import ImageRegression
from .dsprites import DSprites
from .mpi3d import MPI3D

==> code/common/vision/datasets/regression/dsprites.py <==
from typing import Optional, Sequence
import os
from .._util import download as download_data, check_exits
from .image_regression import ImageRegression


class DSprites(ImageRegression):
    """`DSprites <https://github.com/deepmind/dsprites-dataset>`_ Dataset.

    Args:
        root (str): Root directory of dataset
        task (str): The task (domain) to create dataset. Choices include ``'C'``: Color, \
            ``'N'``: Noisy and ``'S'``: Scream.
        split (str, optional): The dataset split, supports ``train``, or ``test``.
        factors (sequence[str]): Factors selected. Default: ('scale', 'position x', 'position y').
        download (bool, optional): If true, downloads the dataset from the internet and puts it \
            in root directory. If dataset is already downloaded, it is not downloaded again.
        transform (callable, optional): A function/transform that  takes in an PIL image and returns a \
            transformed version. E.g, :class:`torchvision.transforms.RandomCrop`.
        target_transform (callable, optional): A function/transform that takes in the target and transforms it.

    .. note:: In `root`, there will exist following files after downloading.
        ::
            color/
                ...
            noisy/
            scream/
            image_list/
                color_train.txt
                noisy_train.txt
                scream_train.txt
                color_test.txt
                noisy_test.txt
                scream_test.txt
    """
    download_list = [
        ("image_list", "image_list.zip", "https://cloud.tsinghua.edu.cn/f/fbbb6b1a43034712b34d/?dl=1"),
        ("color", "color.tgz", "https://cloud.tsinghua.edu.cn/f/9ce9f2abc61f49ed995a/?dl=1"),
        ("noisy", "noisy.tgz", "https://cloud.tsinghua.edu.cn/f/674435c8cb914ca0ad10/?dl=1"),
        ("scream", "scream.tgz", "https://cloud.tsinghua.edu.cn/f/0613675916ac4c3bb6bd/?dl=1"),
    ]
    image_list = {
        "C": "color",
        "N": "noisy",
        "S": "scream"
    }
    FACTORS = ('none', 'shape', 'scale', 'orientation', 'position x', 'position y')

    def __init__(self, root: str, task: str, split: Optional[str] = 'train',
                 factors: Sequence[str] = ('scale', 'position x', 'position y'),
                 download: Optional[bool] = True, target_transform=None, **kwargs):
        assert task in self.image_list
        assert split in ['train', 'test']
        for factor in factors:
            assert factor in self.FACTORS

        factor_index = [self.FACTORS.index(factor) for factor in factors]

        if target_transform is None:
            target_transform = lambda x: x[list(factor_index)]
        else:
            target_transform = lambda x: target_transform(x[list(factor_index)])

        data_list_file = os.path.join(root, "image_list", "{}_{}.txt".format(self.image_list[task], split))

        if download:
            list(map(lambda args: download_data(root, *args), self.download_list))
        else:
            list(map(lambda file_name, _: check_exits(root, file_name), self.download_list))

        super(DSprites, self).__init__(root, factors, data_list_file=data_list_file, target_transform=target_transform, **kwargs)



==> code/common/vision/datasets/regression/image_regression.py <==
import os
from typing import Optional, Callable, Tuple, Any, List, Sequence
import torchvision.datasets as datasets
from torchvision.datasets.folder import default_loader
import numpy as np


class ImageRegression(datasets.VisionDataset):
    """A generic Dataset class for domain adaptation in image regression

    Args:
        root (str): Root directory of dataset
        factors (sequence[str]): Factors selected. Default: ('scale', 'position x', 'position y').
        data_list_file (str): File to read the image list from.
        transform (callable, optional): A function/transform that  takes in an PIL image and returns a \
            transformed version. E.g, :class:`torchvision.transforms.RandomCrop`.
        target_transform (callable, optional): A function/transform that takes in the target and transforms it.

    .. note::
        In `data_list_file`, each line has `1+len(factors)` values in the following format.
        ::
            source_dir/dog_xxx.png x11, x12, ...
            source_dir/cat_123.png x21, x22, ...
            target_dir/dog_xxy.png x31, x32, ...
            target_dir/cat_nsdf3.png x41, x42, ...

        The first value is the relative path of an image, and the rest values are the ground truth of the corresponding factors.
        If your data_list_file has different formats, please over-ride :meth:`ImageRegression.parse_data_file`.
    """
    def __init__(self, root: str, factors: Sequence[str], data_list_file: str,
                 transform: Optional[Callable] = None, target_transform: Optional[Callable] = None):
        super().__init__(root, transform=transform, target_transform=target_transform)
        self.samples = self.parse_data_file(data_list_file)
        self.factors = factors
        self.loader = default_loader
        self.data_list_file = data_list_file

    def __getitem__(self, index: int) -> Tuple[Any, Tuple[float]]:
        """
        Args:
            index (int): Index

        Returns:
            (image, target) where target is a numpy float array.
        """
        path, target = self.samples[index]
        img = self.loader(path)
        if self.transform is not None:
            img = self.transform(img)
        if self.target_transform is not None and target is not None:
            target = self.target_transform(target)
        return img, target

    def __len__(self) -> int:
        return len(self.samples)

    def parse_data_file(self, file_name: str) -> List[Tuple[str, Any]]:
        """Parse file to data list

        Args:
            file_name (str): The path of data file

        Returns:
            List of (image path, (factors)) tuples
        """
        with open(file_name, "r") as f:
            data_list = []
            for line in f.readlines():
                data = line.split()
                path = str(data[0])
                target = np.array([float(d) for d in data[1:]], dtype=np.float)
                if not os.path.isabs(path):
                    path = os.path.join(self.root, path)
                data_list.append((path, target))
        return data_list

    @property
    def num_factors(self) -> int:
        return len(self.factors)

==> code/common/vision/datasets/regression/mpi3d.py <==
from typing import Optional, Sequence
import os
from .._util import download as download_data, check_exits
from .image_regression import ImageRegression


class MPI3D(ImageRegression):
    """`MPI3D <https://arxiv.org/abs/1906.03292>`_ Dataset.

    Args:
        root (str): Root directory of dataset
        task (str): The task (domain) to create dataset. Choices include ``'C'``: Color, \
            ``'N'``: Noisy and ``'S'``: Scream.
        split (str, optional): The dataset split, supports ``train``, or ``test``.
        factors (sequence[str]): Factors selected. Default: ('horizontal axis', 'vertical axis').
        download (bool, optional): If true, downloads the dataset from the internet and puts it \
            in root directory. If dataset is already downloaded, it is not downloaded again.
        transform (callable, optional): A function/transform that  takes in an PIL image and returns a \
            transformed version. E.g, :class:`torchvision.transforms.RandomCrop`.
        target_transform (callable, optional): A function/transform that takes in the target and transforms it.

    .. note:: In `root`, there will exist following files after downloading.
        ::
            real/
                ...
            realistic/
            toy/
            image_list/
                real_train.txt
                realistic_train.txt
                toy_train.txt
                real_test.txt
                realistic_test.txt
                toy_test.txt
        """
    download_list = [
        ("image_list", "image_list.zip", "https://cloud.tsinghua.edu.cn/f/f0ff24df967b42479d9e/?dl=1"),
        ("real", "real.tgz", "https://cloud.tsinghua.edu.cn/f/04c1318555fc4283862b/?dl=1"),
        ("realistic", "realistic.tgz", "https://cloud.tsinghua.edu.cn/f/2c0f7dacc73148cea593/?dl=1"),
        ("toy", "toy.tgz", "https://cloud.tsinghua.edu.cn/f/6327912a50374e20af95/?dl=1"),
    ]
    image_list = {
        "RL": "real",
        "RC": "realistic",
        "T": "toy"
    }
    FACTORS = ('horizontal axis', 'vertical axis')

    def __init__(self, root: str, task: str, split: Optional[str] = 'train',
                 factors: Sequence[str] = ('horizontal axis', 'vertical axis'),
                 download: Optional[bool] = True, target_transform=None, **kwargs):
        assert task in self.image_list
        assert split in ['train', 'test']
        for factor in factors:
            assert factor in self.FACTORS

        factor_index = [self.FACTORS.index(factor) for factor in factors]

        if target_transform is None:
            target_transform = lambda x: x[list(factor_index)] / 40.
        else:
            target_transform = lambda x: target_transform(x[list(factor_index)]) / 40.

        data_list_file = os.path.join(root, "image_list", "{}_{}.txt".format(self.image_list[task], split))

        if download:
            list(map(lambda args: download_data(root, *args), self.download_list))
        else:
            list(map(lambda file_name, _: check_exits(root, file_name), self.download_list))

        super(MPI3D, self).__init__(root, factors, data_list_file=data_list_file, target_transform=target_transform, **kwargs)



==> code/common/vision/datasets/segmentation/__init__.py <==
from .segmentation_list import SegmentationList
from .cityscapes import Cityscapes, FoggyCityscapes
from .gta5 import GTA5
from .synthia import Synthia

__all__ = ["SegmentationList", "Cityscapes", "GTA5", "Synthia", "FoggyCityscapes"]


==> code/common/vision/datasets/segmentation/cityscapes.py <==
import os
from .segmentation_list import SegmentationList
from .._util import download as download_data


class Cityscapes(SegmentationList):
    """`Cityscapes <https://www.cityscapes-dataset.com/>`_ is a real-world semantic segmentation dataset collected
    in driving scenarios.

    Args:
        root (str): Root directory of dataset
        split (str, optional): The dataset split, supports ``train``, or ``val``.
        data_folder (str, optional): Sub-directory of the image. Default: 'leftImg8bit'.
        label_folder (str, optional): Sub-directory of the label. Default: 'gtFine'.
        mean (seq[float]): mean BGR value. Normalize the image if not None. Default: None.
        transforms (callable, optional): A function/transform that  takes in  (PIL image, label) pair \
            and returns a transformed version. E.g, :class:`~common.vision.transforms.segmentation.Resize`.

    .. note:: You need to download Cityscapes manually.
        Ensure that there exist following files in the `root` directory before you using this class.
        ::
            leftImg8bit/
                train/
                val/
                test/
            gtFine/
                train/
                val/
                test/
    """

    CLASSES = ['road', 'sidewalk', 'building', 'wall', 'fence', 'pole', 'traffic light', 'traffic sign',
               'vegetation', 'terrain', 'sky', 'person', 'rider', 'car', 'truck', 'bus', 'train', 'motorcycle',
               'bicycle']

    ID_TO_TRAIN_ID = {
        7: 0, 8: 1, 11: 2, 12: 3, 13: 4, 17: 5,
        19: 6, 20: 7, 21: 8, 22: 9, 23: 10, 24: 11, 25: 12,
        26: 13, 27: 14, 28: 15, 31: 16, 32: 17, 33: 18
    }
    TRAIN_ID_TO_COLOR = [(128, 64, 128), (244, 35, 232), (70, 70, 70), (102, 102, 156),
                                  (190, 153, 153), (153, 153, 153), (250, 170, 30), (220, 220, 0),
                                  (107, 142, 35), (152, 251, 152), (70, 130, 180), (220, 20, 60),
                                  (255, 0, 0), (0, 0, 142), (0, 0, 70), (0, 60, 100), (0, 80, 100),
                                  (0, 0, 230), (119, 11, 32), [0, 0, 0]]
    download_list = [
        ("image_list", "image_list.zip", "https://cloud.tsinghua.edu.cn/f/08745e798b16483db4bf/?dl=1"),
    ]
    EVALUATE_CLASSES = CLASSES

    def __init__(self, root, split='train', data_folder='leftImg8bit', label_folder='gtFine', **kwargs):
        assert split in ['train', 'val']

        # download meta information from Internet
        list(map(lambda args: download_data(root, *args), self.download_list))
        data_list_file = os.path.join(root, "image_list", "{}.txt".format(split))
        self.split = split
        super(Cityscapes, self).__init__(root, Cityscapes.CLASSES, data_list_file, data_list_file,
                                         os.path.join(data_folder, split), os.path.join(label_folder, split),
                                         id_to_train_id=Cityscapes.ID_TO_TRAIN_ID,
                                         train_id_to_color=Cityscapes.TRAIN_ID_TO_COLOR, **kwargs)

    def parse_label_file(self, label_list_file):
        with open(label_list_file, "r") as f:
            label_list = [line.strip().replace("leftImg8bit", "gtFine_labelIds") for line in f.readlines()]
        return label_list


class FoggyCityscapes(Cityscapes):
    """`Foggy Cityscapes <https://www.cityscapes-dataset.com/>`_ is a real-world semantic segmentation dataset collected
    in foggy driving scenarios.

    Args:
        root (str): Root directory of dataset
        split (str, optional): The dataset split, supports ``train``, or ``val``.
        data_folder (str, optional): Sub-directory of the image. Default: 'leftImg8bit'.
        label_folder (str, optional): Sub-directory of the label. Default: 'gtFine'.
        beta (float, optional): The parameter for foggy. Choices includes: 0.005, 0.01, 0.02. Default: 0.02
        mean (seq[float]): mean BGR value. Normalize the image if not None. Default: None.
        transforms (callable, optional): A function/transform that  takes in  (PIL image, label) pair \
            and returns a transformed version. E.g, :class:`~common.vision.transforms.segmentation.Resize`.

    .. note:: You need to download Cityscapes manually.
        Ensure that there exist following files in the `root` directory before you using this class.
        ::
            leftImg8bit_foggy/
                train/
                val/
                test/
            gtFine/
                train/
                val/
                test/
    """
    def __init__(self, root, split='train', data_folder='leftImg8bit_foggy', label_folder='gtFine', beta=0.02, **kwargs):
        assert beta in [0.02, 0.01, 0.005]
        self.beta = beta
        super(FoggyCityscapes, self).__init__(root, split, data_folder, label_folder, **kwargs)

    def parse_data_file(self, file_name):
        """Parse file to image list

        Args:
            file_name (str): The path of data file

        Returns:
            List of image path
        """
        with open(file_name, "r") as f:
            data_list = [line.strip().replace("leftImg8bit", "leftImg8bit_foggy_beta_{}".format(self.beta)) for line in f.readlines()]
        return data_list


==> code/common/vision/datasets/segmentation/gta5.py <==
import os
from .segmentation_list import SegmentationList
from .cityscapes import Cityscapes
from .._util import download as download_data


class GTA5(SegmentationList):
    """`GTA5 <https://download.visinf.tu-darmstadt.de/data/from_games/>`_

    Args:
        root (str): Root directory of dataset
        split (str, optional): The dataset split, supports ``train``.
        data_folder (str, optional): Sub-directory of the image. Default: 'images'.
        label_folder (str, optional): Sub-directory of the label. Default: 'labels'.
        mean (seq[float]): mean BGR value. Normalize the image if not None. Default: None.
        transforms (callable, optional): A function/transform that  takes in  (PIL image, label) pair \
            and returns a transformed version. E.g, :class:`~common.vision.transforms.segmentation.Resize`.

    .. note:: You need to download GTA5 manually.
        Ensure that there exist following directories in the `root` directory before you using this class.
        ::
            images/
            labels/
    """
    download_list = [
        ("image_list", "image_list.zip", "https://cloud.tsinghua.edu.cn/f/c77ff6fc4eea435791f4/?dl=1"),
    ]

    def __init__(self, root, split='train', data_folder='images', label_folder='labels', **kwargs):
        assert split in ['train']
        # download meta information from Internet
        list(map(lambda args: download_data(root, *args), self.download_list))
        data_list_file = os.path.join(root, "image_list", "{}.txt".format(split))
        self.split = split
        super(GTA5, self).__init__(root, Cityscapes.CLASSES, data_list_file, data_list_file, data_folder, label_folder,
                                   id_to_train_id=Cityscapes.ID_TO_TRAIN_ID, train_id_to_color=Cityscapes.TRAIN_ID_TO_COLOR, **kwargs)

==> code/common/vision/datasets/segmentation/segmentation_list.py <==
import os
from typing import Sequence, Optional, Dict, Callable
from PIL import Image
import tqdm
import numpy as np
from torch.utils import data
import torch


class SegmentationList(data.Dataset):
    """A generic Dataset class for domain adaptation in image segmentation

    Args:
        root (str): Root directory of dataset
        classes (seq[str]): The names of all the classes
        data_list_file (str): File to read the image list from.
        label_list_file (str): File to read the label list from.
        data_folder (str): Sub-directory of the image.
        label_folder (str): Sub-directory of the label.
        mean (seq[float]): mean BGR value. Normalize and convert to the image if not None. Default: None.
        id_to_train_id (dict, optional): the map between the id on the label and the actual train id.
        train_id_to_color (seq, optional): the map between the train id and the color.
        transforms (callable, optional): A function/transform that  takes in  (PIL Image, label) pair \
            and returns a transformed version. E.g, :class:`~common.vision.transforms.segmentation.Resize`.

    .. note:: In ``data_list_file``, each line is the relative path of an image.
        If your data_list_file has different formats, please over-ride :meth:`~SegmentationList.parse_data_file`.
        ::
            source_dir/dog_xxx.png
            target_dir/dog_xxy.png

        In ``label_list_file``, each line is the relative path of an label.
        If your label_list_file has different formats, please over-ride :meth:`~SegmentationList.parse_label_file`.

    .. warning:: When mean is not None, please do not provide Normalize and ToTensor in transforms.

    """
    def __init__(self, root: str, classes: Sequence[str], data_list_file: str, label_list_file: str,
                 data_folder: str, label_folder: str,
                 id_to_train_id: Optional[Dict] = None, train_id_to_color: Optional[Sequence] = None,
                 transforms: Optional[Callable] = None):
        self.root = root
        self.classes = classes
        self.data_list_file = data_list_file
        self.label_list_file = label_list_file
        self.data_folder = data_folder
        self.label_folder = label_folder
        self.ignore_label = 255
        self.id_to_train_id = id_to_train_id
        self.train_id_to_color = np.array(train_id_to_color)
        self.data_list = self.parse_data_file(self.data_list_file)
        self.label_list = self.parse_label_file(self.label_list_file)
        self.transforms = transforms

    def parse_data_file(self, file_name):
        """Parse file to image list

        Args:
            file_name (str): The path of data file

        Returns:
            List of image path
        """
        with open(file_name, "r") as f:
            data_list = [line.strip() for line in f.readlines()]
        return data_list

    def parse_label_file(self, file_name):
        """Parse file to label list

        Args:
            file_name (str): The path of data file

        Returns:
            List of label path
        """
        with open(file_name, "r") as f:
            label_list = [line.strip() for line in f.readlines()]
        return label_list

    def __len__(self):
        return len(self.data_list)

    def __getitem__(self, index):
        image_name = self.data_list[index]
        label_name = self.label_list[index]
        image = Image.open(os.path.join(self.root, self.data_folder, image_name)).convert('RGB')
        label = Image.open(os.path.join(self.root, self.label_folder, label_name))
        image, label = self.transforms(image, label)

        # remap label
        if isinstance(label, torch.Tensor):
            label = label.numpy()
        label = np.asarray(label, np.int64)
        label_copy = self.ignore_label * np.ones(label.shape, dtype=np.int64)
        if self.id_to_train_id:
            for k, v in self.id_to_train_id.items():
                label_copy[label == k] = v

        return image, label_copy.copy()

    @property
    def num_classes(self) -> int:
        """Number of classes"""
        return len(self.classes)

    def decode_target(self, target):
        """ Decode label (each value is integer) into the corresponding RGB value.

        Args:
            target (numpy.array): label in shape H x W

        Returns:
            RGB label (PIL Image) in shape H x W x 3
        """
        target = target.copy()
        target[target == 255] = self.num_classes # unknown label is black on the RGB label
        target = self.train_id_to_color[target]
        return Image.fromarray(target.astype(np.uint8))

    def collect_image_paths(self):
        """Return a list of the absolute path of all the images"""
        return [os.path.join(self.root, self.data_folder, image_name) for image_name in self.data_list]

    @staticmethod
    def _save_pil_image(image, path):
        os.makedirs(os.path.dirname(path), exist_ok=True)
        image.save(path)

    def translate(self, transform: Callable, target_root: str, color=False):
        """ Translate an image and save it into a specified directory

        Args:
            transform (callable): a transform function that maps (image, label) pair from one domain to another domain
            target_root (str): the root directory to save images and labels

        """
        os.makedirs(target_root, exist_ok=True)
        for image_name, label_name in zip(tqdm.tqdm(self.data_list), self.label_list):
            image_path = os.path.join(target_root, self.data_folder, image_name)
            label_path = os.path.join(target_root, self.label_folder, label_name)
            if os.path.exists(image_path) and os.path.exists(label_path):
                continue
            image = Image.open(os.path.join(self.root, self.data_folder, image_name)).convert('RGB')
            label = Image.open(os.path.join(self.root, self.label_folder, label_name))

            translated_image, translated_label = transform(image, label)
            self._save_pil_image(translated_image, image_path)
            self._save_pil_image(translated_label, label_path)
            if color:
                colored_label = self.decode_target(np.array(translated_label))
                file_name, file_ext = os.path.splitext(label_name)
                self._save_pil_image(colored_label, os.path.join(target_root, self.label_folder,
                                                                 "{}_color{}".format(file_name, file_ext)))

    @property
    def evaluate_classes(self):
        """The name of classes to be evaluated"""
        return self.classes

    @property
    def ignore_classes(self):
        """The name of classes to be ignored"""
        return list(set(self.classes) - set(self.evaluate_classes))

==> code/common/vision/datasets/segmentation/synthia.py <==
import os
from .segmentation_list import SegmentationList
from .cityscapes import Cityscapes
from .._util import download as download_data


class Synthia(SegmentationList):
    """`SYNTHIA <https://synthia-dataset.net/>`_

    Args:
        root (str): Root directory of dataset
        split (str, optional): The dataset split, supports ``train``.
        data_folder (str, optional): Sub-directory of the image. Default: 'RGB'.
        label_folder (str, optional): Sub-directory of the label. Default: 'synthia_mapped_to_cityscapes'.
        mean (seq[float]): mean BGR value. Normalize the image if not None. Default: None.
        transforms (callable, optional): A function/transform that  takes in  (PIL image, label) pair \
            and returns a transformed version. E.g, :class:`~common.vision.transforms.segmentation.Resize`.

    .. note:: You need to download GTA5 manually.
        Ensure that there exist following directories in the `root` directory before you using this class.
        ::
            RGB/
            synthia_mapped_to_cityscapes/
    """
    ID_TO_TRAIN_ID = {
        3: 0, 4: 1, 2: 2, 21: 3, 5: 4, 7: 5,
        15: 6, 9: 7, 6: 8, 16: 9, 1: 10, 10: 11, 17: 12,
        8: 13, 18: 14, 19: 15, 20: 16, 12: 17, 11: 18
    }
    download_list = [
        ("image_list", "image_list.zip", "https://cloud.tsinghua.edu.cn/f/15c4d0f8e62e45d9a6b7/?dl=1"),
    ]

    def __init__(self, root, split='train', data_folder='RGB', label_folder='synthia_mapped_to_cityscapes', **kwargs):
        assert split in ['train']
        # download meta information from Internet
        list(map(lambda args: download_data(root, *args), self.download_list))
        data_list_file = os.path.join(root, "image_list", "{}.txt".format(split))
        super(Synthia, self).__init__(root, Cityscapes.CLASSES, data_list_file, data_list_file, data_folder,
                                      label_folder, id_to_train_id=Synthia.ID_TO_TRAIN_ID,
                                      train_id_to_color=Cityscapes.TRAIN_ID_TO_COLOR, **kwargs)

    @property
    def evaluate_classes(self):
        return [
            'road', 'sidewalk', 'building', 'traffic light', 'traffic sign',
            'vegetation', 'sky', 'person', 'rider', 'car', 'bus', 'motorcycle', 'bicycle'
        ]


==> code/common/vision/datasets/stanford_cars.py <==
import os
from typing import Optional
from .imagelist import ImageList
from ._util import download as download_data, check_exits


class StanfordCars(ImageList):
    """`The Stanford Cars <https://ai.stanford.edu/~jkrause/cars/car_dataset.html>`_ Dataset.

    Args:
        root (str): Root directory of dataset
        split (str, optional): The dataset split, supports ``train``, or ``test``.
        sample_rate (int): The sampling rates to sample random ``training`` images for each category.
            Choices include 100, 50, 30, 15. Default: 100.
        download (bool, optional): If true, downloads the dataset from the internet and puts it \
            in root directory. If dataset is already downloaded, it is not downloaded again.
        transform (callable, optional): A function/transform that  takes in an PIL image and returns a \
            transformed version. E.g, :class:`torchvision.transforms.RandomCrop`.
        target_transform (callable, optional): A function/transform that takes in the target and transforms it.

    .. note:: In `root`, there will exist following files after downloading.
        ::
            train/
            test/
            image_list/
                train_100.txt
                train_50.txt
                train_30.txt
                train_15.txt
                test.txt
    """
    download_list = [
        ("image_list", "image_list.zip", "https://cloud.tsinghua.edu.cn/f/d95c188cc49c404aba70/?dl=1"),
        ("train", "train.tgz", "https://cloud.tsinghua.edu.cn/f/d5ab63c391a949509db0/?dl=1"),
        ("test", "test.tgz", "https://cloud.tsinghua.edu.cn/f/04e6fd5222a84d0a8ff5/?dl=1"),
    ]
    image_list = {
        "train": "image_list/train_100.txt",
        "train100": "image_list/train_100.txt",
        "train50": "image_list/train_50.txt",
        "train30": "image_list/train_30.txt",
        "train15": "image_list/train_15.txt",
        "test": "image_list/test.txt",
        "test100": "image_list/test.txt",
    }
    CLASSES = ['1', '2', '3', '4', '5', '6', '7', '8', '9', '10', '11', '12', '13', '14', '15', '16', '17', '18', '19', '20',
               '21', '22', '23', '24', '25', '26', '27', '28', '29', '30', '31', '32', '33', '34', '35', '36', '37', '38', '39', '40',
               '41', '42', '43', '44', '45', '46', '47', '48', '49', '50', '51', '52', '53', '54', '55', '56', '57', '58', '59', '60',
               '61', '62', '63', '64', '65', '66', '67', '68', '69', '70', '71', '72', '73', '74', '75', '76', '77', '78', '79', '80',
               '81', '82', '83', '84', '85', '86', '87', '88', '89', '90', '91', '92', '93', '94', '95', '96', '97', '98', '99', '100',
               '101', '102', '103', '104', '105', '106', '107', '108', '109', '110', '111', '112', '113', '114', '115', '116', '117', '118', '119', '120',
               '121', '122', '123', '124', '125', '126', '127', '128', '129', '130', '131', '132', '133', '134', '135', '136', '137', '138', '139', '140',
               '141', '142', '143', '144', '145', '146', '147', '148', '149', '150', '151', '152', '153', '154', '155', '156', '157', '158', '159', '160',
               '161', '162', '163', '164', '165', '166', '167', '168', '169', '170', '171', '172', '173', '174', '175', '176', '177', '178', '179', '180',
               '181', '182', '183', '184', '185', '186', '187', '188', '189', '190', '191', '192', '193', '194', '195', '196']

    def __init__(self, root: str, split: str, sample_rate: Optional[int] =100, download: Optional[bool] = False, **kwargs):

        if split == 'train':
            list_name = 'train' + str(sample_rate)
            assert list_name in self.image_list
            data_list_file = os.path.join(root, self.image_list[list_name])
        else:
            data_list_file = os.path.join(root, self.image_list['test'])

        if download:
            list(map(lambda args: download_data(root, *args), self.download_list))
        else:
            list(map(lambda file_name, _: check_exits(root, file_name), self.download_list))

        super(StanfordCars, self).__init__(root, StanfordCars.CLASSES, data_list_file=data_list_file, **kwargs)


==> code/common/vision/datasets/stanford_dogs.py <==
import os
from typing import Optional
from .imagelist import ImageList
from ._util import download as download_data, check_exits


class StanfordDogs(ImageList):
    """`The Stanford Dogs <http://vision.stanford.edu/aditya86/ImageNetDogs/>`_ Dataset.

    Args:
        root (str): Root directory of dataset
        split (str, optional): The dataset split, supports ``train``, or ``test``.
        sample_rate (int): The sampling rates to sample random ``training`` images for each category.
            Choices include 100, 50, 30, 15. Default: 100.
        download (bool, optional): If true, downloads the dataset from the internet and puts it \
            in root directory. If dataset is already downloaded, it is not downloaded again.
        transform (callable, optional): A function/transform that  takes in an PIL image and returns a \
            transformed version. E.g, :class:`torchvision.transforms.RandomCrop`.
        target_transform (callable, optional): A function/transform that takes in the target and transforms it.

    .. note:: In `root`, there will exist following files after downloading.
        ::
            train/
            test/
            image_list/
                train_100.txt
                train_50.txt
                train_30.txt
                train_15.txt
                test.txt
    """
    download_list = [
        ("image_list", "image_list.zip", "https://cloud.tsinghua.edu.cn/f/b7b3dd297ec54e038238/?dl=1"),
        ("train", "train.tgz", "https://cloud.tsinghua.edu.cn/f/cd09d9ca88f044bfa5d3/?dl=1"),
        ("test", "test.tgz", "https://cloud.tsinghua.edu.cn/f/64a67e97069948c7b2c9/?dl=1"),
    ]
    image_list = {
        "train": "image_list/train_100.txt",
        "train100": "image_list/train_100.txt",
        "train50": "image_list/train_50.txt",
        "train30": "image_list/train_30.txt",
        "train15": "image_list/train_15.txt",
        "test": "image_list/test.txt",
        "test100": "image_list/test.txt",
    }
    CLASSES = ['n02085620-Chihuahua', 'n02085782-Japanese_spaniel', 'n02085936-Maltese_dog', 'n02086079-Pekinese', 'n02086240-Shih-Tzu',
               'n02086646-Blenheim_spaniel', 'n02086910-papillon', 'n02087046-toy_terrier', 'n02087394-Rhodesian_ridgeback',
               'n02088094-Afghan_hound', 'n02088238-basset', 'n02088364-beagle', 'n02088466-bloodhound', 'n02088632-bluetick', 'n02089078-black-and-tan_coonhound',
               'n02089867-Walker_hound', 'n02089973-English_foxhound', 'n02090379-redbone', 'n02090622-borzoi', 'n02090721-Irish_wolfhound', 'n02091032-Italian_greyhound',
               'n02091134-whippet', 'n02091244-Ibizan_hound', 'n02091467-Norwegian_elkhound', 'n02091635-otterhound', 'n02091831-Saluki', 'n02092002-Scottish_deerhound',
               'n02092339-Weimaraner', 'n02093256-Staffordshire_bullterrier', 'n02093428-American_Staffordshire_terrier', 'n02093647-Bedlington_terrier', 'n02093754-Border_terrier',
               'n02093859-Kerry_blue_terrier', 'n02093991-Irish_terrier', 'n02094114-Norfolk_terrier', 'n02094258-Norwich_terrier', 'n02094433-Yorkshire_terrier',
               'n02095314-wire-haired_fox_terrier', 'n02095570-Lakeland_terrier', 'n02095889-Sealyham_terrier', 'n02096051-Airedale', 'n02096177-cairn', 'n02096294-Australian_terrier',
               'n02096437-Dandie_Dinmont', 'n02096585-Boston_bull', 'n02097047-miniature_schnauzer', 'n02097130-giant_schnauzer', 'n02097209-standard_schnauzer',
               'n02097298-Scotch_terrier', 'n02097474-Tibetan_terrier', 'n02097658-silky_terrier', 'n02098105-soft-coated_wheaten_terrier', 'n02098286-West_Highland_white_terrier',
               'n02098413-Lhasa', 'n02099267-flat-coated_retriever', 'n02099429-curly-coated_retriever', 'n02099601-golden_retriever', 'n02099712-Labrador_retriever',
               'n02099849-Chesapeake_Bay_retriever', 'n02100236-German_short-haired_pointer', 'n02100583-vizsla', 'n02100735-English_setter', 'n02100877-Irish_setter',
               'n02101006-Gordon_setter', 'n02101388-Brittany_spaniel', 'n02101556-clumber', 'n02102040-English_springer', 'n02102177-Welsh_springer_spaniel', 'n02102318-cocker_spaniel',
               'n02102480-Sussex_spaniel', 'n02102973-Irish_water_spaniel', 'n02104029-kuvasz', 'n02104365-schipperke', 'n02105056-groenendael', 'n02105162-malinois', 'n02105251-briard', 'n02105412-kelpie',
               'n02105505-komondor', 'n02105641-Old_English_sheepdog', 'n02105855-Shetland_sheepdog', 'n02106030-collie', 'n02106166-Border_collie', 'n02106382-Bouvier_des_Flandres', 'n02106550-Rottweiler',
               'n02106662-German_shepherd', 'n02107142-Doberman', 'n02107312-miniature_pinscher', 'n02107574-Greater_Swiss_Mountain_dog',
               'n02107683-Bernese_mountain_dog', 'n02107908-Appenzeller', 'n02108000-EntleBucher', 'n02108089-boxer', 'n02108422-bull_mastiff', 'n02108551-Tibetan_mastiff',
               'n02108915-French_bulldog', 'n02109047-Great_Dane', 'n02109525-Saint_Bernard', 'n02109961-Eskimo_dog', 'n02110063-malamute', 'n02110185-Siberian_husky',
               'n02110627-affenpinscher', 'n02110806-basenji', 'n02110958-pug', 'n02111129-Leonberg', 'n02111277-Newfoundland', 'n02111500-Great_Pyrenees', 'n02111889-Samoyed', 'n02112018-Pomeranian',
               'n02112137-chow', 'n02112350-keeshond', 'n02112706-Brabancon_griffon', 'n02113023-Pembroke', 'n02113186-Cardigan',
               'n02113624-toy_poodle', 'n02113712-miniature_poodle', 'n02113799-standard_poodle', 'n02113978-Mexican_hairless', 'n02115641-dingo', 'n02115913-dhole', 'n02116738-African_hunting_dog']


    def __init__(self, root: str, split: str, sample_rate: Optional[int] =100, download: Optional[bool] = False, **kwargs):

        if split == 'train':
            list_name = 'train' + str(sample_rate)
            assert list_name in self.image_list
            data_list_file = os.path.join(root, self.image_list[list_name])
        else:
            data_list_file = os.path.join(root, self.image_list['test'])

        if download:
            list(map(lambda args: download_data(root, *args), self.download_list))
        else:
            list(map(lambda file_name, _: check_exits(root, file_name), self.download_list))

        super(StanfordDogs, self).__init__(root, StanfordDogs.CLASSES, data_list_file=data_list_file, **kwargs)

==> code/common/vision/datasets/visda2017.py <==
import os
from typing import Optional
from .imagelist import ImageList
from ._util import download as download_data, check_exits


class VisDA2017(ImageList):
    """`VisDA-2017 <http://ai.bu.edu/visda-2017/assets/attachments/VisDA_2017.pdf>`_ Dataset

    Args:
        root (str): Root directory of dataset
        task (str): The task (domain) to create dataset. Choices include ``'Synthetic'``: synthetic images and \
            ``'Real'``: real-world images.
        download (bool, optional): If true, downloads the dataset from the internet and puts it \
            in root directory. If dataset is already downloaded, it is not downloaded again.
        transform (callable, optional): A function/transform that  takes in an PIL image and returns a \
            transformed version. E.g, ``transforms.RandomCrop``.
        target_transform (callable, optional): A function/transform that takes in the target and transforms it.

    .. note:: In `root`, there will exist following files after downloading.
        ::
            train/
                aeroplance/
                    *.png
                    ...
            validation/
            image_list/
                train.txt
                validation.txt
    """
    download_list = [
        ("image_list", "image_list.zip", "https://cloud.tsinghua.edu.cn/f/b25b2b990e8f42e691f0/?dl=1"),
        ("train", "train.tar", "http://csr.bu.edu/ftp/visda17/clf/train.tar"),
        ("validation", "validation.tar", "http://csr.bu.edu/ftp/visda17/clf/validation.tar")
    ]
    image_list = {
        "Synthetic": "image_list/train.txt",
        "Real": "image_list/validation.txt"
    }
    CLASSES = ['aeroplane', 'bicycle', 'bus', 'car', 'horse', 'knife',
               'motorcycle', 'person', 'plant', 'skateboard', 'train', 'truck']

    def __init__(self, root: str, task: str, download: Optional[bool] = False, **kwargs):
        assert task in self.image_list
        data_list_file = os.path.join(root, self.image_list[task])

        if download:
            list(map(lambda args: download_data(root, *args), self.download_list))
        else:
            list(map(lambda file_name, _: check_exits(root, file_name), self.download_list))

        super(VisDA2017, self).__init__(root, VisDA2017.CLASSES, data_list_file=data_list_file, **kwargs)

    @classmethod
    def domains(cls):
        return list(cls.image_list.keys())

==> code/common/vision/models/__init__.py <==
from .resnet import *

__all__ = ['resnet', 'digits']


==> code/common/vision/models/digits.py <==
import torch.nn as nn

class LeNet:
    def __init__(self, num_classes=10):
        self.num_classes = num_classes
        self.bottleneck_dim = 50 * 4 * 4

    def backbone(self):
        return nn.Sequential(
            nn.Conv2d(1, 20, kernel_size=5),
            nn.MaxPool2d(2),
            nn.ReLU(),
            nn.Conv2d(20, 50, kernel_size=5),
            nn.Dropout2d(p=0.5),
            nn.MaxPool2d(2),
            nn.ReLU(),
        )

    def bottleneck(self):
        return nn.Flatten(start_dim=1)

    def head(self):
        return nn.Sequential(
            nn.Linear(self.bottleneck_dim, 500),
            nn.ReLU(),
            nn.Dropout(p=0.5),
            nn.Linear(500, self.num_classes)
        )

    def complete(self):
        return nn.Sequential(
            self.backbone(),
            self.bottleneck(),
            self.head()
        )


class DTN:
    def __init__(self, num_classes=10):
        self.num_classes = num_classes
        self.bottleneck_dim = 256 * 4 * 4

    def backbone(self):
        return nn.Sequential(
                nn.Conv2d(3, 64, kernel_size=5, stride=2, padding=2),
                nn.BatchNorm2d(64),
                nn.Dropout2d(0.1),
                nn.ReLU(),
                nn.Conv2d(64, 128, kernel_size=5, stride=2, padding=2),
                nn.BatchNorm2d(128),
                nn.Dropout2d(0.3),
                nn.ReLU(),
                nn.Conv2d(128, 256, kernel_size=5, stride=2, padding=2),
                nn.BatchNorm2d(256),
                nn.Dropout2d(0.5),
                nn.ReLU(),
        )

    def bottleneck(self):
        return nn.Flatten(start_dim=1)

    def head(self):
        return nn.Sequential(
                nn.Linear(self.bottleneck_dim, 512),
                nn.BatchNorm1d(512),
                nn.ReLU(),
                nn.Dropout(),
                nn.Linear(512, self.num_classes)
        )

    def complete(self):
        return nn.Sequential(
            self.backbone(),
            self.bottleneck(),
            self.head()
        )


def lenet(**kwargs):
    """LeNet model from
    `"Gradient-based learning applied to document recognition" <http://yann.lecun.com/exdb/publis/pdf/lecun-98.pdf>`_

    Args:
        num_classes (int): number of classes. Default: 10

    .. note::
        The input image size must be 28 x 28.

    Examples::
        >>> # Get the whole LeNet model
        >>> model = lenet().complete()
        >>> # Or combine it by yourself
        >>> model = nn.Sequential(lenet().backbone(), lenet().bottleneck(), lenet().head())
    """
    return LeNet(**kwargs)


def dtn(**kwargs):
    """ DTN model

    Args:
        num_classes (int): number of classes. Default: 10

    .. note::
        The input image size must be 32 x 32.

    Examples::
        >>> # Get the whole DTN model
        >>> model = dtn().complete()
        >>> # Or combine it by yourself
        >>> model = nn.Sequential(dtn().backbone(), dtn().bottleneck(), dtn().head())
    """
    return DTN(**kwargs)

==> code/common/vision/models/keypoint_detection/__init__.py <==
from .pose_resnet import *
from . import loss

__all__ = ['pose_resnet']

==> code/common/vision/models/keypoint_detection/loss.py <==
# ------------------------------------------------------------------------------
# Modified from https://github.com/microsoft/human-pose-estimation.pytorch
# ------------------------------------------------------------------------------
import torch.nn as nn
import torch.nn.functional as F


class JointsMSELoss(nn.Module):
    """
    Typical MSE loss for keypoint detection.

    Args:
        reduction (str, optional): Specifies the reduction to apply to the output:
          ``'none'`` | ``'mean'``. ``'none'``: no reduction will be applied,
          ``'mean'``: the sum of the output will be divided by the number of
          elements in the output. Default: ``'mean'``

    Inputs:
        - output (tensor): heatmap predictions
        - target (tensor): heatmap labels
        - target_weight (tensor): whether the keypoint is visible. All keypoint is visible if None. Default: None.

    Shape:
        - output: :math:`(minibatch, K, H, W)` where K means the number of keypoints,
          H and W is the height and width of the heatmap respectively.
        - target: :math:`(minibatch, K, H, W)`.
        - target_weight: :math:`(minibatch, K)`.
        - Output: scalar by default. If :attr:`reduction` is ``'none'``, then :math:`(minibatch, K)`.

    """
    def __init__(self, reduction='mean'):
        super(JointsMSELoss, self).__init__()
        self.criterion = nn.MSELoss(reduction='none')
        self.reduction = reduction

    def forward(self, output, target, target_weight=None):
        B, K, _, _ = output.shape
        heatmaps_pred = output.reshape((B, K, -1))
        heatmaps_gt = target.reshape((B, K, -1))
        loss = self.criterion(heatmaps_pred, heatmaps_gt) * 0.5
        if target_weight is not None:
            loss = loss * target_weight.view((B, K, 1))
        if self.reduction == 'mean':
            return loss.mean()
        elif self.reduction == 'none':
            return loss.mean(dim=-1)


class JointsKLLoss(nn.Module):
    """
    KL Divergence for keypoint detection proposed by
    `Regressive Domain Adaptation for Unsupervised Keypoint Detection <https://arxiv.org/abs/2103.06175>`_.

    Args:
        reduction (str, optional): Specifies the reduction to apply to the output:
          ``'none'`` | ``'mean'``. ``'none'``: no reduction will be applied,
          ``'mean'``: the sum of the output will be divided by the number of
          elements in the output. Default: ``'mean'``

    Inputs:
        - output (tensor): heatmap predictions
        - target (tensor): heatmap labels
        - target_weight (tensor): whether the keypoint is visible. All keypoint is visible if None. Default: None.

    Shape:
        - output: :math:`(minibatch, K, H, W)` where K means the number of keypoints,
          H and W is the height and width of the heatmap respectively.
        - target: :math:`(minibatch, K, H, W)`.
        - target_weight: :math:`(minibatch, K)`.
        - Output: scalar by default. If :attr:`reduction` is ``'none'``, then :math:`(minibatch, K)`.

    """
    def __init__(self, reduction='mean', epsilon=0.):
        super(JointsKLLoss, self).__init__()
        self.criterion = nn.KLDivLoss(reduction='none')
        self.reduction = reduction
        self.epsilon = epsilon

    def forward(self, output, target, target_weight=None):
        B, K, _, _ = output.shape
        heatmaps_pred = output.reshape((B, K, -1))
        heatmaps_pred = F.log_softmax(heatmaps_pred, dim=-1)
        heatmaps_gt = target.reshape((B, K, -1))
        heatmaps_gt = heatmaps_gt + self.epsilon
        heatmaps_gt = heatmaps_gt / heatmaps_gt.sum(dim=-1, keepdims=True)
        loss = self.criterion(heatmaps_pred, heatmaps_gt).sum(dim=-1)
        if target_weight is not None:
            loss = loss * target_weight.view((B, K))
        if self.reduction == 'mean':
            return loss.mean()
        elif self.reduction == 'none':
            return loss.mean(dim=-1)


==> code/common/vision/models/keypoint_detection/pose_resnet.py <==
# ------------------------------------------------------------------------------
# Modified from https://github.com/microsoft/human-pose-estimation.pytorch
# ------------------------------------------------------------------------------

import torch.nn as nn
from ..resnet import _resnet, Bottleneck


class Upsampling(nn.Sequential):
    """
    3-layers deconvolution used in `Simple Baseline <https://arxiv.org/abs/1804.06208>`_.
    """
    def __init__(self, in_channel=2048, hidden_dims=(256, 256, 256), kernel_sizes=(4, 4, 4), bias=False):
        assert len(hidden_dims) == len(kernel_sizes), \
            'ERROR: len(hidden_dims) is different len(kernel_sizes)'

        layers = []
        for hidden_dim, kernel_size in zip(hidden_dims, kernel_sizes):
            if kernel_size == 4:
                padding = 1
                output_padding = 0
            elif kernel_size == 3:
                padding = 1
                output_padding = 1
            elif kernel_size == 2:
                padding = 0
                output_padding = 0
            else:
                raise NotImplementedError("kernel_size is {}".format(kernel_size))

            layers.append(
                nn.ConvTranspose2d(
                    in_channels=in_channel,
                    out_channels=hidden_dim,
                    kernel_size=kernel_size,
                    stride=2,
                    padding=padding,
                    output_padding=output_padding,
                    bias=bias))
            layers.append(nn.BatchNorm2d(hidden_dim))
            layers.append(nn.ReLU(inplace=True))
            in_channel = hidden_dim

        super(Upsampling, self).__init__(*layers)

        # init following Simple Baseline
        for name, m in self.named_modules():
            if isinstance(m, nn.ConvTranspose2d):
                nn.init.normal_(m.weight, std=0.001)
                if bias:
                    nn.init.constant_(m.bias, 0)
            elif isinstance(m, nn.BatchNorm2d):
                nn.init.constant_(m.weight, 1)
                nn.init.constant_(m.bias, 0)


class PoseResNet(nn.Module):
    """
    `Simple Baseline <https://arxiv.org/abs/1804.06208>`_ for keypoint detection.

    Args:
        backbone (torch.nn.Module): Backbone to extract 2-d features from data
        upsampling (torch.nn.Module): Layer to upsample image feature to heatmap size
        feature_dim (int): The dimension of the features from upsampling layer.
        num_keypoints (int): Number of keypoints
        finetune (bool, optional): Whether use 10x smaller learning rate in the backbone. Default: False
    """
    def __init__(self, backbone, upsampling, feature_dim, num_keypoints, finetune=False):
        super(PoseResNet, self).__init__()
        self.backbone = backbone
        self.upsampling = upsampling
        self.head = nn.Conv2d(in_channels=feature_dim, out_channels=num_keypoints, kernel_size=1, stride=1, padding=0)
        self.finetune = finetune
        for m in self.head.modules():
            nn.init.normal_(m.weight, std=0.001)
            nn.init.constant_(m.bias, 0)

    def forward(self, x):
        x = self.backbone(x)
        x = self.upsampling(x)
        x = self.head(x)
        return x

    def get_parameters(self, lr=1.):
        return [
            {'params': self.backbone.parameters(), 'lr': 0.1 * lr if self.finetune else lr},
            {'params': self.upsampling.parameters(), 'lr': lr},
            {'params': self.head.parameters(), 'lr': lr},
        ]


def _pose_resnet(arch, num_keypoints, block, layers, pretrained_backbone, deconv_with_bias, finetune=False, progress=True, **kwargs):
    backbone = _resnet(arch, block, layers, pretrained_backbone, progress, **kwargs)
    upsampling = Upsampling(backbone.out_features, bias=deconv_with_bias)
    model = PoseResNet(backbone, upsampling, 256, num_keypoints, finetune)
    return model


def pose_resnet101(num_keypoints, pretrained_backbone=True, deconv_with_bias=False, finetune=False, progress=True, **kwargs):
    """Constructs a Simple Baseline model with a ResNet-101 backbone.

    Args:
        num_keypoints (int): number of keypoints
        pretrained_backbone (bool, optional): If True, returns a model pre-trained on ImageNet. Default: True.
        deconv_with_bias (bool, optional): Whether use bias in the deconvolution layer. Default: False
        finetune (bool, optional): Whether use 10x smaller learning rate in the backbone. Default: False
        progress (bool, optional): If True, displays a progress bar of the download to stderr. Default: True
    """
    return _pose_resnet('resnet101', num_keypoints, Bottleneck, [3, 4, 23, 3], pretrained_backbone, deconv_with_bias, finetune, progress, **kwargs)

==> code/common/vision/models/resnet.py <==
# ------------------------------------------------------------------------------
# Modified based on torchvision.models.resnet.
# ------------------------------------------------------------------------------

import torch.nn as nn
from torchvision import models
from torch.hub import load_state_dict_from_url
from torchvision.models.resnet import BasicBlock, Bottleneck, model_urls
import copy

__all__ = ['ResNet', 'resnet18', 'resnet34', 'resnet50', 'resnet101',
           'resnet152', 'resnext50_32x4d', 'resnext101_32x8d',
           'wide_resnet50_2', 'wide_resnet101_2']


class ResNet(models.ResNet):
    """ResNets without fully connected layer"""

    def __init__(self, *args, **kwargs):
        super(ResNet, self).__init__(*args, **kwargs)
        self._out_features = self.fc.in_features

    def forward(self, x):
        """"""
        x = self.conv1(x)
        x = self.bn1(x)
        x = self.relu(x)
        x = self.maxpool(x)

        x = self.layer1(x)
        x = self.layer2(x)
        x = self.layer3(x)
        x = self.layer4(x)

        # x = self.avgpool(x)
        # x = torch.flatten(x, 1)
        # x = x.view(-1, self._out_features)
        return x

    @property
    def out_features(self) -> int:
        """The dimension of output features"""
        return self._out_features

    def copy_head(self) -> nn.Module:
        """Copy the origin fully connected layer"""
        return copy.deepcopy(self.fc)


def _resnet(arch, block, layers, pretrained, progress, **kwargs):
    model = ResNet(block, layers, **kwargs)
    if pretrained:
        model_dict = model.state_dict()
        pretrained_dict = load_state_dict_from_url(model_urls[arch],
                                              progress=progress)
        # remove keys from pretrained dict that doesn't appear in model dict
        pretrained_dict = {k: v for k, v in pretrained_dict.items() if k in model_dict}
        model.load_state_dict(pretrained_dict, strict=False)
    return model


def resnet18(pretrained=False, progress=True, **kwargs):
    r"""ResNet-18 model from
    `"Deep Residual Learning for Image Recognition" <https://arxiv.org/pdf/1512.03385.pdf>`_

    Args:
        pretrained (bool): If True, returns a model pre-trained on ImageNet
        progress (bool): If True, displays a progress bar of the download to stderr
    """
    return _resnet('resnet18', BasicBlock, [2, 2, 2, 2], pretrained, progress,
                   **kwargs)


def resnet34(pretrained=False, progress=True, **kwargs):
    r"""ResNet-34 model from
    `"Deep Residual Learning for Image Recognition" <https://arxiv.org/pdf/1512.03385.pdf>`_

    Args:
        pretrained (bool): If True, returns a model pre-trained on ImageNet
        progress (bool): If True, displays a progress bar of the download to stderr
    """
    return _resnet('resnet34', BasicBlock, [3, 4, 6, 3], pretrained, progress,
                   **kwargs)


def resnet50(pretrained=False, progress=True, **kwargs):
    r"""ResNet-50 model from
    `"Deep Residual Learning for Image Recognition" <https://arxiv.org/pdf/1512.03385.pdf>`_

    Args:
        pretrained (bool): If True, returns a model pre-trained on ImageNet
        progress (bool): If True, displays a progress bar of the download to stderr
    """
    return _resnet('resnet50', Bottleneck, [3, 4, 6, 3], pretrained, progress,
                   **kwargs)


def resnet101(pretrained=False, progress=True, **kwargs):
    r"""ResNet-101 model from
    `"Deep Residual Learning for Image Recognition" <https://arxiv.org/pdf/1512.03385.pdf>`_

    Args:
        pretrained (bool): If True, returns a model pre-trained on ImageNet
        progress (bool): If True, displays a progress bar of the download to stderr
    """
    return _resnet('resnet101', Bottleneck, [3, 4, 23, 3], pretrained, progress,
                   **kwargs)


def resnet152(pretrained=False, progress=True, **kwargs):
    r"""ResNet-152 model from
    `"Deep Residual Learning for Image Recognition" <https://arxiv.org/pdf/1512.03385.pdf>`_

    Args:
        pretrained (bool): If True, returns a model pre-trained on ImageNet
        progress (bool): If True, displays a progress bar of the download to stderr
    """
    return _resnet('resnet152', Bottleneck, [3, 8, 36, 3], pretrained, progress,
                   **kwargs)


def resnext50_32x4d(pretrained=False, progress=True, **kwargs):
    r"""ResNeXt-50 32x4d model from
    `"Aggregated Residual Transformation for Deep Neural Networks" <https://arxiv.org/pdf/1611.05431.pdf>`_

    Args:
        pretrained (bool): If True, returns a model pre-trained on ImageNet
        progress (bool): If True, displays a progress bar of the download to stderr
    """
    kwargs['groups'] = 32
    kwargs['width_per_group'] = 4
    return _resnet('resnext50_32x4d', Bottleneck, [3, 4, 6, 3],
                   pretrained, progress, **kwargs)


def resnext101_32x8d(pretrained=False, progress=True, **kwargs):
    r"""ResNeXt-101 32x8d model from
    `"Aggregated Residual Transformation for Deep Neural Networks" <https://arxiv.org/pdf/1611.05431.pdf>`_

    Args:
        pretrained (bool): If True, returns a model pre-trained on ImageNet
        progress (bool): If True, displays a progress bar of the download to stderr
    """
    kwargs['groups'] = 32
    kwargs['width_per_group'] = 8
    return _resnet('resnext101_32x8d', Bottleneck, [3, 4, 23, 3],
                   pretrained, progress, **kwargs)


def wide_resnet50_2(pretrained=False, progress=True, **kwargs):
    r"""Wide ResNet-50-2 model from
    `"Wide Residual Networks" <https://arxiv.org/pdf/1605.07146.pdf>`_

    The model is the same as ResNet except for the bottleneck number of channels
    which is twice larger in every block. The number of channels in outer 1x1
    convolutions is the same, e.g. last block in ResNet-50 has 2048-512-2048
    channels, and in Wide ResNet-50-2 has 2048-1024-2048.

    Args:
        pretrained (bool): If True, returns a model pre-trained on ImageNet
        progress (bool): If True, displays a progress bar of the download to stderr
    """
    kwargs['width_per_group'] = 64 * 2
    return _resnet('wide_resnet50_2', Bottleneck, [3, 4, 6, 3],
                   pretrained, progress, **kwargs)


def wide_resnet101_2(pretrained=False, progress=True, **kwargs):
    r"""Wide ResNet-101-2 model from
    `"Wide Residual Networks" <https://arxiv.org/pdf/1605.07146.pdf>`_

    The model is the same as ResNet except for the bottleneck number of channels
    which is twice larger in every block. The number of channels in outer 1x1
    convolutions is the same, e.g. last block in ResNet-50 has 2048-512-2048
    channels, and in Wide ResNet-50-2 has 2048-1024-2048.

    Args:
        pretrained (bool): If True, returns a model pre-trained on ImageNet
        progress (bool): If True, displays a progress bar of the download to stderr
    """
    kwargs['width_per_group'] = 64 * 2
    return _resnet('wide_resnet101_2', Bottleneck, [3, 4, 23, 3],
                   pretrained, progress, **kwargs)


==> code/common/vision/models/segmentation/__init__.py <==
from .deeplabv2 import *

__all__ = ['deeplabv2']

==> code/common/vision/models/segmentation/deeplabv2.py <==
import torch.nn as nn
from torchvision.models.utils import load_state_dict_from_url


model_urls = {
    'deeplabv2_resnet101': 'https://cloud.tsinghua.edu.cn/f/2d9a7fc43ce34f76803a/?dl=1'
}

affine_par = True


class Bottleneck(nn.Module):
    expansion = 4

    def __init__(self, inplanes, planes, stride=1, dilation=1, downsample=None):
        super(Bottleneck, self).__init__()
        self.conv1 = nn.Conv2d(inplanes, planes, kernel_size=1, stride=stride, bias=False)  # change
        self.bn1 = nn.BatchNorm2d(planes, affine=affine_par)
        for i in self.bn1.parameters():
            i.requires_grad = False

        padding = dilation

        self.conv2 = nn.Conv2d(planes, planes, kernel_size=3, stride=1,  # change
                               padding=padding, bias=False, dilation=dilation)
        self.bn2 = nn.BatchNorm2d(planes, affine=affine_par)
        for i in self.bn2.parameters():
            i.requires_grad = False

        self.conv3 = nn.Conv2d(planes, planes * 4, kernel_size=1, bias=False)
        self.bn3 = nn.BatchNorm2d(planes * 4, affine=affine_par)
        for i in self.bn3.parameters():
            i.requires_grad = False

        self.relu = nn.ReLU(inplace=True)
        self.downsample = downsample
        self.stride = stride

    def forward(self, x):
        residual = x

        out = self.conv1(x)
        out = self.bn1(out)
        out = self.relu(out)

        out = self.conv2(out)
        out = self.bn2(out)
        out = self.relu(out)

        out = self.conv3(out)
        out = self.bn3(out)

        if self.downsample is not None:
            residual = self.downsample(x)

        out += residual
        out = self.relu(out)

        return out


class ASPP_V2(nn.Module):
    def __init__(self, inplanes, dilation_series, padding_series, num_classes):
        super(ASPP_V2, self).__init__()
        self.conv2d_list = nn.ModuleList()
        for dilation, padding in zip(dilation_series, padding_series):
            self.conv2d_list.append(
                nn.Conv2d(inplanes, num_classes, kernel_size=3, stride=1, padding=padding, dilation=dilation,
                          bias=True))
        for m in self.conv2d_list:
            m.weight.data.normal_(0, 0.01)

    def forward(self, x):
        out = self.conv2d_list[0](x)
        for i in range(len(self.conv2d_list) - 1):
            out += self.conv2d_list[i + 1](x)

        return out


class ResNet(nn.Module):
    def __init__(self, block, layers):
        self.inplanes = 64
        super(ResNet, self).__init__()
        self.conv1 = nn.Conv2d(3, 64, kernel_size=7, stride=2, padding=3,
                               bias=False)
        self.bn1 = nn.BatchNorm2d(64, affine=affine_par)
        for i in self.bn1.parameters():
            i.requires_grad = False
        self.relu = nn.ReLU(inplace=True)
        self.maxpool = nn.MaxPool2d(kernel_size=3, stride=2, padding=1, ceil_mode=True)  # change

        self.layer1 = self._make_layer(block, 64, layers[0])
        self.layer2 = self._make_layer(block, 128, layers[1], stride=2)
        self.layer3 = self._make_layer(block, 256, layers[2], stride=1, dilation=2)
        self.layer4 = self._make_layer(block, 512, layers[3], stride=1, dilation=4)

        for m in self.modules():
            if isinstance(m, nn.Conv2d):
                m.weight.data.normal_(0, 0.01)
            elif isinstance(m, nn.BatchNorm2d):
                m.weight.data.fill_(1)
                m.bias.data.zero_()

    def _make_layer(self, block, planes, blocks, stride=1, dilation=1):
        downsample = None
        if stride != 1 or self.inplanes != planes * block.expansion or dilation == 2 or dilation == 4:
            downsample = nn.Sequential(
                nn.Conv2d(self.inplanes, planes * block.expansion,
                          kernel_size=1, stride=stride, bias=False),
                nn.BatchNorm2d(planes * block.expansion, affine=affine_par))
        for i in downsample._modules['1'].parameters():
            i.requires_grad = False
        layers = []
        layers.append(block(self.inplanes, planes, stride, dilation=dilation, downsample=downsample))
        self.inplanes = planes * block.expansion
        for i in range(1, blocks):
            layers.append(block(self.inplanes, planes, dilation=dilation))
        return nn.Sequential(*layers)

    def forward(self, x):
        x = self.conv1(x)
        x = self.bn1(x)
        x = self.relu(x)
        x = self.maxpool(x)
        x = self.layer1(x)
        x = self.layer2(x)
        x = self.layer3(x)
        x = self.layer4(x)
        return x


class Deeplab(nn.Module):
    def __init__(self, backbone, classifier, num_classes):
        super(Deeplab, self).__init__()
        self.backbone = backbone
        self.classifier = classifier
        self.num_classes = num_classes

    def forward(self, x):
        x = self.backbone(x)
        y = self.classifier(x)
        return y

    def get_1x_lr_params_NOscale(self):
        """
        This generator returns all the parameters of the net except for
        the last classification layer. Note that for each batchnorm layer,
        requires_grad is set to False in deeplab_resnet.py, therefore this function does not return
        any batchnorm parameter
        """
        layers = [self.backbone.conv1, self.backbone.bn1,
                self.backbone.layer1, self.backbone.layer2, self.backbone.layer3, self.backbone.layer4]
        for layer in layers:
            for module in layer.modules():
                for param in module.parameters():
                    if param.requires_grad:
                        yield param

    def get_10x_lr_params(self):
        """
        This generator returns all the parameters for the last layer of the net,
        which does the classification of pixel into classes
        """
        for param in self.classifier.parameters():
            yield param

    def get_parameters(self, lr=1.):
        return [
            {'params': self.get_1x_lr_params_NOscale(), 'lr': 0.1 * lr},
            {'params': self.get_10x_lr_params(), 'lr': lr}
        ]


def deeplabv2_resnet101(num_classes=19, pretrained_backbone=True):
    """Constructs a DeepLabV2 model with a ResNet-101 backbone.

     Args:
         num_classes (int, optional): number of classes. Default: 19
         pretrained_backbone (bool, optional): If True, returns a model pre-trained on ImageNet. Default: True.
     """
    backbone = ResNet(Bottleneck, [3, 4, 23, 3])
    if pretrained_backbone:
        # download from Internet
        saved_state_dict = load_state_dict_from_url(model_urls['deeplabv2_resnet101'], map_location=lambda storage, loc: storage, file_name="deeplabv2_resnet101.pth")
        new_params = backbone.state_dict().copy()
        for i in saved_state_dict:
            i_parts = i.split('.')
            if not i_parts[1] == 'layer5':
                new_params['.'.join(i_parts[1:])] = saved_state_dict[i]
        backbone.load_state_dict(new_params)
    classifier = ASPP_V2(2048, [6, 12, 18, 24], [6, 12, 18, 24], num_classes)
    return Deeplab(backbone, classifier, num_classes)


==> code/common/vision/transforms/__init__.py <==
from PIL import Image
import numpy as np
import torch
from torchvision.transforms import Normalize


class ResizeImage(object):
    """Resize the input PIL Image to the given size.

    Args:
        size (sequence or int): Desired output size. If size is a sequence like
          (h, w), output size will be matched to this. If size is an int,
          output size will be (size, size)
    """
    def __init__(self, size):
        if isinstance(size, int):
            self.size = (int(size), int(size))
        else:
            self.size = size

    def __call__(self, img):
        th, tw = self.size
        return img.resize((th, tw))


class MultipleApply:
    """Apply a list of transformations to an image and get multiple transformed images.

    Args:
        transforms (list or tuple): list of transformations

    Example:
        
        >>> transform1 = T.Compose([
        ...     ResizeImage(256),
        ...     T.RandomCrop(224)
        ... ])
        >>> transform2 = T.Compose([
        ...     ResizeImage(256),
        ...     T.RandomCrop(224),
        ... ])
        >>> multiply_transform = MultipleApply([transform1, transform2])
    """
    def __init__(self, transforms):
        self.transforms = transforms

    def __call__(self, image):
        return [t(image) for t in self.transforms]


class Denormalize(Normalize):
    """DeNormalize a tensor image with mean and standard deviation.
    Given mean: ``(mean[1],...,mean[n])`` and std: ``(std[1],..,std[n])`` for ``n``
    channels, this transform will denormalize each channel of the input
    ``torch.*Tensor`` i.e.,
    ``output[channel] = input[channel] * std[channel] + mean[channel]``

    .. note::
        This transform acts out of place, i.e., it does not mutate the input tensor.

    Args:
        mean (sequence): Sequence of means for each channel.
        std (sequence): Sequence of standard deviations for each channel.

    """
    def __init__(self, mean, std):
        mean = np.array(mean)
        std = np.array(std)
        super().__init__((-mean / std).tolist(), (1 / std).tolist())


class NormalizeAndTranspose:
    """
    First, normalize a tensor image with mean and standard deviation.
    Then, convert the shape (H x W x C) to shape (C x H x W).
    """
    def __init__(self, mean=(104.00698793, 116.66876762, 122.67891434)):
        self.mean = np.array(mean, dtype=np.float32)

    def __call__(self, image):
        if isinstance(image, Image.Image):
            image = np.asarray(image, np.float32)
            # change to BGR
            image = image[:, :, ::-1]
            # normalize
            image -= self.mean
            image = image.transpose((2, 0, 1)).copy()
        elif isinstance(image, torch.Tensor):
            # change to BGR
            image = image[:, :, [2, 1, 0]]
            # normalize
            image -= torch.from_numpy(self.mean).to(image.device)
            image = image.permute((2, 0, 1))
        else:
            raise NotImplementedError(type(image))
        return image


class DeNormalizeAndTranspose:
    """
    First, convert a tensor image from the shape (C x H x W ) to shape (H x W x C).
    Then, denormalize it with mean and standard deviation.
    """
    def __init__(self, mean=(104.00698793, 116.66876762, 122.67891434)):
        self.mean = np.array(mean, dtype=np.float32)

    def __call__(self, image):
        image = image.transpose((1, 2, 0))
        # denormalize
        image += self.mean
        # change to RGB
        image = image[:, :, ::-1]
        return image



==> code/common/vision/transforms/keypoint_detection.py <==
# TODO needs better documentation
import numpy as np
from PIL import ImageFilter, Image
import torchvision.transforms.functional as F
import torchvision.transforms.transforms as T
import numbers
import random
import math
import warnings
from typing import ClassVar


def wrapper(transform: ClassVar):
    """ Wrap a transform for classification to a transform for keypoint detection.
    Note that the keypoint detection label will keep the same before and after wrapper.

    Args:
        transform (class, callable): transform for classification

    Returns:
        transform for keypoint detection
    """
    class WrapperTransform(transform):
        def __call__(self, image, **kwargs):
            image = super().__call__(image)
            return image, kwargs
    return WrapperTransform


ToTensor = wrapper(T.ToTensor)
Normalize = wrapper(T.Normalize)
ColorJitter = wrapper(T.ColorJitter)


def resize(image: Image.Image, size: int, interpolation=Image.BILINEAR,
           keypoint2d: np.ndarray=None, intrinsic_matrix: np.ndarray=None):
    width, height = image.size
    assert width == height
    factor = float(size) / float(width)
    image = F.resize(image, size, interpolation)
    keypoint2d = np.copy(keypoint2d)
    keypoint2d *= factor
    intrinsic_matrix = np.copy(intrinsic_matrix)
    intrinsic_matrix[0][0] *= factor
    intrinsic_matrix[0][2] *= factor
    intrinsic_matrix[1][1] *= factor
    intrinsic_matrix[1][2] *= factor
    return image, keypoint2d, intrinsic_matrix


def crop(image: Image.Image, top, left, height, width, keypoint2d: np.ndarray):
    image = F.crop(image, top, left, height, width)
    keypoint2d = np.copy(keypoint2d)
    keypoint2d[:, 0] -= left
    keypoint2d[:, 1] -= top
    return image, keypoint2d


def resized_crop(img, top, left, height, width, size, interpolation=Image.BILINEAR,
                 keypoint2d: np.ndarray=None, intrinsic_matrix: np.ndarray=None):
    """Crop the given PIL Image and resize it to desired size.

    Notably used in :class:`~torchvision.transforms.RandomResizedCrop`.

    Args:
        img (PIL Image): Image to be cropped. (0,0) denotes the top left corner of the image.
        top (int): Vertical component of the top left corner of the crop box.
        left (int): Horizontal component of the top left corner of the crop box.
        height (int): Height of the crop box.
        width (int): Width of the crop box.
        size (sequence or int): Desired output size. Same semantics as ``resize``.
        interpolation (int, optional): Desired interpolation. Default is
            ``PIL.Image.BILINEAR``.
    Returns:
        PIL Image: Cropped image.
    """
    assert isinstance(img, Image.Image), 'img should be PIL Image'
    img, keypoint2d = crop(img, top, left, height, width, keypoint2d)
    img, keypoint2d, intrinsic_matrix = resize(img, size, interpolation, keypoint2d, intrinsic_matrix)
    return img, keypoint2d, intrinsic_matrix


def center_crop(image, output_size, keypoint2d: np.ndarray):
    """Crop the given PIL Image and resize it to desired size.

    Args:
        img (PIL Image): Image to be cropped. (0,0) denotes the top left corner of the image.
        output_size (sequence or int): (height, width) of the crop box. If int,
            it is used for both directions

    Returns:
        PIL Image: Cropped image.
    """
    width, height = image.size
    crop_height, crop_width = output_size
    crop_top = int(round((height - crop_height) / 2.))
    crop_left = int(round((width - crop_width) / 2.))
    return crop(image, crop_top, crop_left, crop_height, crop_width, keypoint2d)


def hflip(image: Image.Image, keypoint2d: np.ndarray):
    width, height = image.size
    image = F.hflip(image)
    keypoint2d = np.copy(keypoint2d)
    keypoint2d[:, 0] = width - 1. - keypoint2d[:, 0]
    return image, keypoint2d


def rotate(image: Image.Image, angle, keypoint2d: np.ndarray):
    image = F.rotate(image, angle)

    angle = -np.deg2rad(angle)
    keypoint2d = np.copy(keypoint2d)
    rotation_matrix = np.array([
        [np.cos(angle), -np.sin(angle)],
        [np.sin(angle), np.cos(angle)]
    ])
    width, height = image.size
    keypoint2d[:, 0] = keypoint2d[:, 0] - width / 2
    keypoint2d[:, 1] = keypoint2d[:, 1] - height / 2
    keypoint2d = np.matmul(rotation_matrix, keypoint2d.T).T
    keypoint2d[:, 0] = keypoint2d[:, 0] + width / 2
    keypoint2d[:, 1] = keypoint2d[:, 1] + height / 2
    return image, keypoint2d


def resize_pad(img, keypoint2d, size, interpolation=Image.BILINEAR):
    w, h = img.size
    if w < h:
        oh = size
        ow = int(size * w / h)
        img = img.resize((ow, oh), interpolation)
        pad_top = pad_bottom = 0
        pad_left = math.floor((size - ow) / 2)
        pad_right = math.ceil((size - ow) / 2)
        keypoint2d = keypoint2d * oh / h
        keypoint2d[:, 0] += (size - ow) / 2
    else:
        ow = size
        oh = int(size * h / w)
        img = img.resize((ow, oh), interpolation)
        pad_top = math.floor((size - oh) / 2)
        pad_bottom = math.ceil((size - oh) / 2)
        pad_left = pad_right = 0
        keypoint2d = keypoint2d * ow / w
        keypoint2d[:, 1] += (size - oh) / 2
        keypoint2d[:, 0] += (size - ow) / 2
    img = np.asarray(img)

    img = np.pad(img, ((pad_top, pad_bottom), (pad_left, pad_right), (0, 0)), 'constant', constant_values=0)
    return Image.fromarray(img), keypoint2d


class Compose(object):
    """Composes several transforms together.

    Args:
        transforms (list of ``Transform`` objects): list of transforms to compose.
    """

    def __init__(self, transforms):
        self.transforms = transforms

    def __call__(self, image, **kwargs):
        for t in self.transforms:
            image, kwargs = t(image, **kwargs)
        return image, kwargs


class GaussianBlur(object):
    def __init__(self, low=0, high=0.8):
        self.low = low
        self.high = high

    def __call__(self, image: Image, **kwargs):
        radius = np.random.uniform(low=self.low, high=self.high)
        image = image.filter(ImageFilter.GaussianBlur(radius))
        return image, kwargs


class Resize(object):
    """Resize the input PIL Image to the given size.
    """

    def __init__(self, size, interpolation=Image.BILINEAR):
        assert isinstance(size, int)
        self.size = size
        self.interpolation = interpolation

    def __call__(self, image, keypoint2d: np.ndarray, intrinsic_matrix: np.ndarray, **kwargs):
        image, keypoint2d, intrinsic_matrix = resize(image, self.size, self.interpolation, keypoint2d, intrinsic_matrix)
        kwargs.update(keypoint2d=keypoint2d, intrinsic_matrix=intrinsic_matrix)
        if 'depth' in kwargs:
            kwargs['depth'] = F.resize(kwargs['depth'], self.size)
        return image, kwargs


class ResizePad(object):
    """Pad the given image on all sides with the given "pad" value to resize the image to the given size.
    """
    def __init__(self, size, interpolation=Image.BILINEAR):
        self.size = size
        self.interpolation = interpolation

    def __call__(self, img, keypoint2d, **kwargs):
        image, keypoint2d = resize_pad(img, keypoint2d, self.size, self.interpolation)
        kwargs.update(keypoint2d=keypoint2d)
        return image, kwargs


class CenterCrop(object):
    """Crops the given PIL Image at the center.
    """

    def __init__(self, size):
        if isinstance(size, numbers.Number):
            self.size = (int(size), int(size))
        else:
            self.size = size

    def __call__(self, image, keypoint2d, **kwargs):
        """
        Args:
            img (PIL Image): Image to be cropped.

        Returns:
            PIL Image: Cropped image.
        """
        image, keypoint2d = center_crop(image, self.size, keypoint2d)
        kwargs.update(keypoint2d=keypoint2d)
        if 'depth' in kwargs:
            kwargs['depth'] = F.center_crop(kwargs['depth'], self.size)
        return image, kwargs


class RandomRotation(object):
    """Rotate the image by angle.

    Args:
        degrees (sequence or float or int): Range of degrees to select from.
            If degrees is a number instead of sequence like (min, max), the range of degrees
            will be (-degrees, +degrees).
    """

    def __init__(self, degrees):
        if isinstance(degrees, numbers.Number):
            if degrees < 0:
                raise ValueError("If degrees is a single number, it must be positive.")
            self.degrees = (-degrees, degrees)
        else:
            if len(degrees) != 2:
                raise ValueError("If degrees is a sequence, it must be of len 2.")
            self.degrees = degrees


    @staticmethod
    def get_params(degrees):
        """Get parameters for ``rotate`` for a random rotation.

        Returns:
            sequence: params to be passed to ``rotate`` for random rotation.
        """
        angle = random.uniform(degrees[0], degrees[1])

        return angle

    def __call__(self, image, keypoint2d, **kwargs):
        """
        Args:
            img (PIL Image): Image to be rotated.

        Returns:
            PIL Image: Rotated image.
        """

        angle = self.get_params(self.degrees)

        image, keypoint2d = rotate(image, angle, keypoint2d)
        kwargs.update(keypoint2d=keypoint2d)
        if 'depth' in kwargs:
            kwargs['depth'] = F.rotate(kwargs['depth'], angle)
        return image, kwargs


class RandomResizedCrop(object):
    """Crop the given PIL Image to random size and aspect ratio.

    A crop of random size (default: of 0.08 to 1.0) of the original size and a random
    aspect ratio (default: of 3/4 to 4/3) of the original aspect ratio is made. This crop
    is finally resized to given size.
    This is popularly used to train the Inception networks.

    Args:
        size: expected output size of each edge
        scale: range of size of the origin size cropped
        ratio: range of aspect ratio of the origin aspect ratio cropped
        interpolation: Default: PIL.Image.BILINEAR
    """

    def __init__(self, size, scale=(0.6, 1.3), interpolation=Image.BILINEAR):
        self.size = size
        if scale[0] > scale[1]:
            warnings.warn("range should be of kind (min, max)")

        self.interpolation = interpolation
        self.scale = scale

    @staticmethod
    def get_params(img, scale):
        """Get parameters for ``crop`` for a random sized crop.

        Args:
            img (PIL Image): Image to be cropped.
            scale (tuple): range of size of the origin size cropped

        Returns:
            tuple: params (i, j, h, w) to be passed to ``crop`` for a random
                sized crop.
        """
        width, height = img.size
        area = height * width

        for attempt in range(10):
            target_area = random.uniform(*scale) * area
            aspect_ratio = 1

            w = int(round(math.sqrt(target_area * aspect_ratio)))
            h = int(round(math.sqrt(target_area / aspect_ratio)))

            if 0 < w <= width and 0 < h <= height:
                i = random.randint(0, height - h)
                j = random.randint(0, width - w)
                return i, j, h, w

        # Fallback to whole image
        return 0, 0, height, width

    def __call__(self, image, keypoint2d: np.ndarray, intrinsic_matrix: np.ndarray, **kwargs):
        """
        Args:
            img (PIL Image): Image to be cropped and resized.

        Returns:
            PIL Image: Randomly cropped and resized image.
        """
        i, j, h, w = self.get_params(image, self.scale)
        image, keypoint2d, intrinsic_matrix = resized_crop(image, i, j, h, w, self.size, self.interpolation, keypoint2d, intrinsic_matrix)
        kwargs.update(keypoint2d=keypoint2d, intrinsic_matrix=intrinsic_matrix)
        if 'depth' in kwargs:
            kwargs['depth'] = F.resized_crop(kwargs['depth'], i, j, h, w, self.size, self.interpolation,)
        return image, kwargs


class RandomApply(T.RandomTransforms):
    """Apply randomly a list of transformations with a given probability.

    Args:
        transforms (list or tuple or torch.nn.Module): list of transformations
        p (float): probability
    """

    def __init__(self, transforms, p=0.5):
        super(RandomApply, self).__init__(transforms)
        self.p = p

    def __call__(self, image, **kwargs):
        if self.p < random.random():
            return image, kwargs
        for t in self.transforms:
            image, kwargs = t(image, **kwargs)
        return image, kwargs


==> code/common/vision/transforms/segmentation.py <==
from PIL import Image
import random
import math
from typing import ClassVar, Sequence, List, Tuple
from torch import Tensor
import torch
import torchvision.transforms.functional as F
import torchvision.transforms.transforms as T
import torch.nn as nn
from . import MultipleApply as MultipleApplyBase, NormalizeAndTranspose as NormalizeAndTransposeBase


def wrapper(transform: ClassVar):
    """ Wrap a transform for classification to a transform for segmentation.
    Note that the segmentation label will keep the same before and after wrapper.

    Args:
        transform (class, callable): transform for classification

    Returns:
        transform for segmentation
    """
    class WrapperTransform(transform):
        def __call__(self, image, label):
            image = super().__call__(image)
            return image, label
    return WrapperTransform


ColorJitter = wrapper(T.ColorJitter)
Normalize = wrapper(T.Normalize)
ToTensor = wrapper(T.ToTensor)
ToPILImage = wrapper(T.ToPILImage)
MultipleApply = wrapper(MultipleApplyBase)
NormalizeAndTranspose = wrapper(NormalizeAndTransposeBase)


class Compose:
    """Composes several transforms together.

    Args:
        transforms (list): list of transforms to compose.

    Example:
        >>> Compose([
        >>>     Resize((512, 512)),
        >>>     RandomHorizontalFlip()
        >>> ])
    """
    def __init__(self, transforms):
        super(Compose, self).__init__()
        self.transforms = transforms

    def __call__(self, image, target):
        for t in self.transforms:
            image, target = t(image, target)
        return image, target


class Resize(nn.Module):
    """Resize the input image and the corresponding label to the given size.
    The image should be a PIL Image.

    Args:
        image_size (sequence): The requested image size in pixels, as a 2-tuple:
          (width, height).
        label_size (sequence, optional): The requested segmentation label size in pixels, as a 2-tuple:
          (width, height). The same as image_size if None. Default: None.
    """

    def __init__(self, image_size, label_size=None):
        super(Resize, self).__init__()
        self.image_size = image_size
        if label_size is None:
            self.label_size = image_size
        else:
            self.label_size = label_size

    def forward(self, image, label):
        """
        Args:
            image: (PIL Image): Image to be scaled.
            label: (PIL Image): Segmentation label to be scaled.

        Returns:
            Rescaled image, rescaled segmentation label
        """
        # resize
        image = image.resize(self.image_size, Image.BICUBIC)
        label = label.resize(self.label_size, Image.NEAREST)
        return image, label


class RandomCrop(nn.Module):
    """Crop the given image at a random location.
    The image can be a PIL Image

    Args:
        size (sequence): Desired output size of the crop.
    """
    def __init__(self, size):
        super(RandomCrop, self).__init__()
        self.size = size

    def forward(self, image, label):
        """
        Args:
            image: (PIL Image): Image to be cropped.
            label: (PIL Image): Segmentation label to be cropped.

        Returns:
            Cropped image, cropped segmentation label.
        """
        # random crop
        left = image.size[0] - self.size[0]
        upper = image.size[1] - self.size[1]

        left = random.randint(0, left-1)
        upper = random.randint(0, upper-1)
        right = left + self.size[0]
        lower = upper + self.size[1]

        image = image.crop((left, upper, right, lower))
        label = label.crop((left, upper, right, lower))
        return image, label


class RandomHorizontalFlip(nn.Module):
    """Horizontally flip the given PIL Image randomly with a given probability.

    Args:
        p (float): probability of the image being flipped. Default value is 0.5
    """

    def __init__(self, p=0.5):
        super(RandomHorizontalFlip, self).__init__()
        self.p = p

    def forward(self, image, label):
        """
        Args:
            image: (PIL Image): Image to be flipped.
            label: (PIL Image): Segmentation label to be flipped.

        Returns:
            Randomly flipped image, randomly flipped segmentation label.
        """
        if random.random() < self.p:
            return F.hflip(image), F.hflip(label)
        return image, label


class RandomResizedCrop(T.RandomResizedCrop):
    """Crop the given image to random size and aspect ratio.
    The image can be a PIL Image.

    A crop of random size (default: of 0.5 to 1.0) of the original size and a random
    aspect ratio (default: of 3/4 to 4/3) of the original aspect ratio is made. This crop
    is finally resized to given size.

    Args:
        size (int or sequence): expected output size of each edge. If size is an
          int instead of sequence like (h, w), a square output size ``(size, size)`` is
          made. If provided a tuple or list of length 1, it will be interpreted as (size[0], size[0]).
        scale (tuple of float): range of size of the origin size cropped
        ratio (tuple of float): range of aspect ratio of the origin aspect ratio cropped.
        interpolation: Default: PIL.Image.BILINEAR
    """

    def __init__(self, size, scale=(0.5, 1.0), ratio=(3. / 4., 4. / 3.), interpolation=Image.BICUBIC):
        super(RandomResizedCrop, self).__init__(size, scale, ratio, interpolation)

    @staticmethod
    def get_params(
            img: Tensor, scale: List[float], ratio: List[float]
    ) -> Tuple[int, int, int, int]:
        """Get parameters for ``crop`` for a random sized crop.

        Args:
            img (PIL Image): Input image.
            scale (list): range of scale of the origin size cropped
            ratio (list): range of aspect ratio of the origin aspect ratio cropped

        Returns:
            params (i, j, h, w) to be passed to ``crop`` for a random sized crop.
        """
        width, height = F._get_image_size(img)
        area = height * width

        for _ in range(10):
            target_area = area * random.uniform(scale[0], scale[1])
            log_ratio = torch.log(torch.tensor(ratio))
            aspect_ratio = math.exp(random.uniform(log_ratio[0], log_ratio[1]))

            w = int(round(math.sqrt(target_area * aspect_ratio)))
            h = int(round(math.sqrt(target_area / aspect_ratio)))

            if 0 < w <= width and 0 < h <= height:
                i = random.randint(0, height - h)
                j = random.randint(0, width - w)
                return i, j, h, w

        # Fallback to central crop
        in_ratio = float(width) / float(height)
        if in_ratio < min(ratio):
            w = width
            h = int(round(w / min(ratio)))
        elif in_ratio > max(ratio):
            h = height
            w = int(round(h * max(ratio)))
        else:  # whole image
            w = width
            h = height
        i = (height - h) // 2
        j = (width - w) // 2
        return i, j, h, w

    def forward(self, image, label):
        """
        Args:
            image: (PIL Image): Image to be cropped and resized.
            label: (PIL Image): Segmentation label to be cropped and resized.

        Returns:
            Randomly cropped and resized image, randomly cropped and resized segmentation label.
        """
        top, left, height, width = self.get_params(image, self.scale, self.ratio)
        image = image.crop((left, top, left + width, top + height))
        image = image.resize(self.size, self.interpolation)
        label = label.crop((left, top, left + width, top + height))
        label = label.resize(self.size, Image.NEAREST)
        return image, label


class RandomChoice(T.RandomTransforms):
    """Apply single transformation randomly picked from a list.
    """
    def __call__(self, image, label):
        t = random.choice(self.transforms)
        return t(image, label)


class RandomApply(T.RandomTransforms):
    """Apply randomly a list of transformations with a given probability.

    Args:
        transforms (list or tuple or torch.nn.Module): list of transformations
        p (float): probability
    """

    def __init__(self, transforms, p=0.5):
        super(RandomApply, self).__init__(transforms)
        self.p = p

    def __call__(self, image, label):
        if self.p < random.random():
            return image
        for t in self.transforms:
            image, label = t(image, label)
        return image


==> code/dalib/__init__.py <==
__all__ = ['adaptation', 'modules', 'translation']


==> code/dalib/adaptation/__init__.py <==
from . import cdan
from . import dann
from . import mdd
from . import dan
from . import jan
from . import mcd
from . import mcc
from . import pada
from . import osbp
from . import iwan

__all__ = ["cdan", "dann", "mdd", "dan", "jan", "mcd", "mcc", "pada", "osbp", "iwan"]


==> code/dalib/adaptation/afn.py <==
from typing import Optional, List, Dict
import torch
import torch.nn as nn
import math

from common.modules.classifier import Classifier as ClassfierBase


class AdaptiveFeatureNorm(nn.Module):
    r"""
    The `Stepwise Adaptive Feature Norm loss (ICCV 2019) <https://arxiv.org/pdf/1811.07456v2.pdf>`_

    Instead of using restrictive scalar R to match the corresponding feature norm, Stepwise Adaptive Feature Norm
    is used in order to learn task-specific features with large norms in a progressive manner.
    We denote parameters of backbone :math:`G` as :math:`\theta_g`, parameters of bottleneck :math:`F_f` as :math:`\theta_f`
    , parameters of classifier head :math:`F_y` as :math:`\theta_y`, and features extracted from sample :math:`x_i` as
    :math:`h(x_i;\theta)`. Full loss is calculated as follows

    .. math::
        L(\theta_g,\theta_f,\theta_y)=\frac{1}{n_s}\sum_{(x_i,y_i)\in D_s}L_y(x_i,y_i)+\frac{\lambda}{n_s+n_t}
        \sum_{x_i\in D_s\cup D_t}L_d(h(x_i;\theta_0)+\Delta_r,h(x_i;\theta))\\

    where :math:`L_y` denotes classification loss, :math:`L_d` denotes norm loss, :math:`\theta_0` and :math:`\theta`
    represent the updated and updating model parameters in the last and current iterations respectively.

    Args:
        delta (float): positive residual scalar to control the feature norm enlargement.

    Inputs:
        - f (tensor): feature representations on source or target domain.

    Shape:
        - f: :math:`(N, F)` where F means the dimension of input features.
        - Outputs: scalar.

    Examples::

        >>> adaptive_feature_norm = AdaptiveFeatureNorm(delta=1)
        >>> f_s = torch.randn(32, 1000)
        >>> f_t = torch.randn(32, 1000)
        >>> norm_loss = adaptive_feature_norm(f_s) + adaptive_feature_norm(f_t)
    """

    def __init__(self, delta):
        super(AdaptiveFeatureNorm, self).__init__()
        self.delta = delta

    def forward(self, f: torch.Tensor) -> torch.Tensor:
        radius = f.norm(p=2, dim=1).detach()
        assert radius.requires_grad == False
        radius = radius + self.delta
        loss = ((f.norm(p=2, dim=1) - radius) ** 2).mean()
        return loss


class Block(nn.Module):
    r"""
    Basic building block for Image Classifier with structure: FC-BN-ReLU-Dropout.
    We use :math:`L_2` preserved dropout layers.
    Given mask probability :math:`p`, input :math:`x_k`, generated mask :math:`a_k`,
    vanilla dropout layers calculate

    .. math::
        \hat{x}_k = a_k\frac{1}{1-p}x_k\\

    While in :math:`L_2` preserved dropout layers

    .. math::
        \hat{x}_k = a_k\frac{1}{\sqrt{1-p}}x_k\\

    Args:
        in_features (int): Dimension of input features
        bottleneck_dim (int, optional): Feature dimension of the bottleneck layer. Default: 1000
        dropout_p (float, optional): dropout probability. Default: 0.5
    """

    def __init__(self, in_features: int, bottleneck_dim: Optional[int] = 1000, dropout_p: Optional[float] = 0.5):
        super(Block, self).__init__()
        self.fc = nn.Linear(in_features, bottleneck_dim)
        self.bn = nn.BatchNorm1d(bottleneck_dim, affine=True)
        self.relu = nn.ReLU(inplace=True)
        self.dropout = nn.Dropout(dropout_p)
        self.dropout_p = dropout_p

    def forward(self, x: torch.Tensor) -> torch.Tensor:
        f = self.fc(x)
        f = self.bn(f)
        f = self.relu(f)
        f = self.dropout(f)
        if self.training:
            f.mul_(math.sqrt(1 - self.dropout_p))
        return f


class ImageClassifier(ClassfierBase):
    r"""
    ImageClassifier for AFN.

    Args:
        backbone (torch.nn.Module): Any backbone to extract 2-d features from data
        num_classes (int): Number of classes
        num_blocks (int, optional): Number of basic blocks. Default: 1
        bottleneck_dim (int, optional): Feature dimension of the bottleneck layer. Default: 1000
        dropout_p (float, optional): dropout probability. Default: 0.5
    """

    def __init__(self, backbone: nn.Module, num_classes: int, num_blocks: Optional[int] = 1,
                 bottleneck_dim: Optional[int] = 1000, dropout_p: Optional[float] = 0.5, **kwargs):
        assert num_blocks >= 1
        layers = [nn.Sequential(
            nn.AdaptiveAvgPool2d(output_size=(1, 1)),
            nn.Flatten(),
            Block(backbone.out_features, bottleneck_dim, dropout_p)
        )]
        for _ in range(num_blocks - 1):
            layers.append(Block(bottleneck_dim, bottleneck_dim, dropout_p))
        bottleneck = nn.Sequential(*layers)
        super(ImageClassifier, self).__init__(backbone, num_classes, bottleneck, bottleneck_dim, **kwargs)
        # init parameters for bottleneck and head
        for m in self.bottleneck.modules():
            if isinstance(m, nn.BatchNorm1d):
                m.weight.data.normal_(1.0, 0.01)
                m.bias.data.fill_(0)
            if isinstance(m, nn.Linear):
                m.weight.data.normal_(0.0, 0.01)
                m.bias.data.normal_(0.0, 0.01)
        for m in self.head.modules():
            if isinstance(m, nn.Linear):
                m.weight.data.normal_(0.0, 0.01)
                m.bias.data.normal_(0.0, 0.01)

    def get_parameters(self, base_lr=1.0) -> List[Dict]:
        params = [
            {"params": self.backbone.parameters()},
            {"params": self.bottleneck.parameters(), "momentum": 0.9},
            {"params": self.head.parameters(), "momentum": 0.9},
        ]
        return params


==> code/dalib/adaptation/cdan.py <==
from typing import Optional
import numpy as np
import torch
import torch.nn as nn
import torch.nn.functional as F

from common.modules.classifier import Classifier as ClassifierBase
from common.utils.metric import binary_accuracy
from ..modules.grl import WarmStartGradientReverseLayer
from ..modules.entropy import entropy


__all__ = ['ConditionalDomainAdversarialLoss', 'ImageClassifier']


class ConditionalDomainAdversarialLoss(nn.Module):
    r"""The Conditional Domain Adversarial Loss used in `Conditional Adversarial Domain Adaptation (NIPS 2018) <https://arxiv.org/abs/1705.10667>`_

    Conditional Domain adversarial loss measures the domain discrepancy through training a domain discriminator in a
    conditional manner. Given domain discriminator :math:`D`, feature representation :math:`f` and
    classifier predictions :math:`g`, the definition of CDAN loss is

    .. math::
        loss(\mathcal{D}_s, \mathcal{D}_t) &= \mathbb{E}_{x_i^s \sim \mathcal{D}_s} log[D(T(f_i^s, g_i^s))] \\
        &+ \mathbb{E}_{x_j^t \sim \mathcal{D}_t} log[1-D(T(f_j^t, g_j^t))],\\

    where :math:`T` is a :class:`MultiLinearMap`  or :class:`RandomizedMultiLinearMap` which convert two tensors to a single tensor.

    Args:
        domain_discriminator (torch.nn.Module): A domain discriminator object, which predicts the domains of
          features. Its input shape is (N, F) and output shape is (N, 1)
        entropy_conditioning (bool, optional): If True, use entropy-aware weight to reweight each training example.
          Default: False
        randomized (bool, optional): If True, use `randomized multi linear map`. Else, use `multi linear map`.
          Default: False
        num_classes (int, optional): Number of classes. Default: -1
        features_dim (int, optional): Dimension of input features. Default: -1
        randomized_dim (int, optional): Dimension of features after randomized. Default: 1024
        reduction (str, optional): Specifies the reduction to apply to the output:
          ``'none'`` | ``'mean'`` | ``'sum'``. ``'none'``: no reduction will be applied,
          ``'mean'``: the sum of the output will be divided by the number of
          elements in the output, ``'sum'``: the output will be summed. Default: ``'mean'``

    .. note::
        You need to provide `num_classes`, `features_dim` and `randomized_dim` **only when** `randomized`
        is set True.

    Inputs:
        - g_s (tensor): unnormalized classifier predictions on source domain, :math:`g^s`
        - f_s (tensor): feature representations on source domain, :math:`f^s`
        - g_t (tensor): unnormalized classifier predictions on target domain, :math:`g^t`
        - f_t (tensor): feature representations on target domain, :math:`f^t`

    Shape:
        - g_s, g_t: :math:`(minibatch, C)` where C means the number of classes.
        - f_s, f_t: :math:`(minibatch, F)` where F means the dimension of input features.
        - Output: scalar by default. If :attr:`reduction` is ``'none'``, then :math:`(minibatch, )`.

    Examples::

        >>> from dalib.modules.domain_discriminator import DomainDiscriminator
        >>> from dalib.adaptation.cdan import ConditionalDomainAdversarialLoss
        >>> import torch
        >>> num_classes = 2
        >>> feature_dim = 1024
        >>> batch_size = 10
        >>> discriminator = DomainDiscriminator(in_feature=feature_dim * num_classes, hidden_size=1024)
        >>> loss = ConditionalDomainAdversarialLoss(discriminator, reduction='mean')
        >>> # features from source domain and target domain
        >>> f_s, f_t = torch.randn(batch_size, feature_dim), torch.randn(batch_size, feature_dim)
        >>> # logits output from source domain adn target domain
        >>> g_s, g_t = torch.randn(batch_size, num_classes), torch.randn(batch_size, num_classes)
        >>> output = loss(g_s, f_s, g_t, f_t)
    """

    def __init__(self, domain_discriminator: nn.Module, entropy_conditioning: Optional[bool] = False,
                 randomized: Optional[bool] = False, num_classes: Optional[int] = -1,
                 features_dim: Optional[int] = -1, randomized_dim: Optional[int] = 1024,
                 reduction: Optional[str] = 'mean'):
        super(ConditionalDomainAdversarialLoss, self).__init__()
        self.domain_discriminator = domain_discriminator
        self.grl = WarmStartGradientReverseLayer(alpha=1., lo=0., hi=1., max_iters=1000, auto_step=True)
        self.entropy_conditioning = entropy_conditioning

        if randomized:
            assert num_classes > 0 and features_dim > 0 and randomized_dim > 0
            self.map = RandomizedMultiLinearMap(features_dim, num_classes, randomized_dim)
        else:
            self.map = MultiLinearMap()

        self.bce = lambda input, target, weight: F.binary_cross_entropy(input, target, weight,
                                                                        reduction=reduction) if self.entropy_conditioning \
            else F.binary_cross_entropy(input, target, reduction=reduction)
        self.domain_discriminator_accuracy = None

    def forward(self, g_s: torch.Tensor, f_s: torch.Tensor, g_t: torch.Tensor, f_t: torch.Tensor) -> torch.Tensor:
        f = torch.cat((f_s, f_t), dim=0)
        g = torch.cat((g_s, g_t), dim=0)
        g = F.softmax(g, dim=1).detach()
        h = self.grl(self.map(f, g))
        d = self.domain_discriminator(h)
        d_label = torch.cat((
            torch.ones((g_s.size(0), 1)).to(g_s.device),
            torch.zeros((g_t.size(0), 1)).to(g_t.device),
        ))
        weight = 1.0 + torch.exp(-entropy(g))
        batch_size = f.size(0)
        weight = weight / torch.sum(weight) * batch_size
        self.domain_discriminator_accuracy = binary_accuracy(d, d_label)
        return self.bce(d, d_label, weight.view_as(d))


class RandomizedMultiLinearMap(nn.Module):
    """Random multi linear map

    Given two inputs :math:`f` and :math:`g`, the definition is

    .. math::
        T_{\odot}(f,g) = \dfrac{1}{\sqrt{d}} (R_f f) \odot (R_g g),

    where :math:`\odot` is element-wise product, :math:`R_f` and :math:`R_g` are random matrices
    sampled only once and ﬁxed in training.

    Args:
        features_dim (int): dimension of input :math:`f`
        num_classes (int): dimension of input :math:`g`
        output_dim (int, optional): dimension of output tensor. Default: 1024

    Shape:
        - f: (minibatch, features_dim)
        - g: (minibatch, num_classes)
        - Outputs: (minibatch, output_dim)
    """

    def __init__(self, features_dim: int, num_classes: int, output_dim: Optional[int] = 1024):
        super(RandomizedMultiLinearMap, self).__init__()
        self.Rf = torch.randn(features_dim, output_dim)
        self.Rg = torch.randn(num_classes, output_dim)
        self.output_dim = output_dim

    def forward(self, f: torch.Tensor, g: torch.Tensor) -> torch.Tensor:
        f = torch.mm(f, self.Rf.to(f.device))
        g = torch.mm(g, self.Rg.to(g.device))
        output = torch.mul(f, g) / np.sqrt(float(self.output_dim))
        return output


class MultiLinearMap(nn.Module):
    """Multi linear map

    Shape:
        - f: (minibatch, F)
        - g: (minibatch, C)
        - Outputs: (minibatch, F * C)
    """

    def __init__(self):
        super(MultiLinearMap, self).__init__()

    def forward(self, f: torch.Tensor, g: torch.Tensor) -> torch.Tensor:
        batch_size = f.size(0)
        output = torch.bmm(g.unsqueeze(2), f.unsqueeze(1))
        return output.view(batch_size, -1)


class ImageClassifier(ClassifierBase):
    def __init__(self, backbone: nn.Module, num_classes: int, bottleneck_dim: Optional[int] = 256, **kwargs):
        bottleneck = nn.Sequential(
            nn.AdaptiveAvgPool2d(output_size=(1, 1)),
            nn.Flatten(),
            nn.Linear(backbone.out_features, bottleneck_dim),
            nn.BatchNorm1d(bottleneck_dim),
            nn.ReLU()
        )
        super(ImageClassifier, self).__init__(backbone, num_classes, bottleneck, bottleneck_dim, **kwargs)


==> code/dalib/adaptation/dan.py <==
from typing import Optional, Sequence
import torch
import torch.nn as nn

from common.modules.classifier import Classifier as ClassifierBase


__all__ = ['MultipleKernelMaximumMeanDiscrepancy', 'ImageClassifier']


class MultipleKernelMaximumMeanDiscrepancy(nn.Module):
    r"""The Multiple Kernel Maximum Mean Discrepancy (MK-MMD) used in
    `Learning Transferable Features with Deep Adaptation Networks (ICML 2015) <https://arxiv.org/pdf/1502.02791>`_

    Given source domain :math:`\mathcal{D}_s` of :math:`n_s` labeled points and target domain :math:`\mathcal{D}_t`
    of :math:`n_t` unlabeled points drawn i.i.d. from P and Q respectively, the deep networks will generate
    activations as :math:`\{z_i^s\}_{i=1}^{n_s}` and :math:`\{z_i^t\}_{i=1}^{n_t}`.
    The MK-MMD :math:`D_k (P, Q)` between probability distributions P and Q is defined as

    .. math::
        D_k(P, Q) \triangleq \| E_p [\phi(z^s)] - E_q [\phi(z^t)] \|^2_{\mathcal{H}_k},

    :math:`k` is a kernel function in the function space

    .. math::
        \mathcal{K} \triangleq \{ k=\sum_{u=1}^{m}\beta_{u} k_{u} \}

    where :math:`k_{u}` is a single kernel.

    Using kernel trick, MK-MMD can be computed as

    .. math::
        \hat{D}_k(P, Q) &=
        \dfrac{1}{n_s^2} \sum_{i=1}^{n_s}\sum_{j=1}^{n_s} k(z_i^{s}, z_j^{s})\\
        &+ \dfrac{1}{n_t^2} \sum_{i=1}^{n_t}\sum_{j=1}^{n_t} k(z_i^{t}, z_j^{t})\\
        &- \dfrac{2}{n_s n_t} \sum_{i=1}^{n_s}\sum_{j=1}^{n_t} k(z_i^{s}, z_j^{t}).\\

    Args:
        kernels (tuple(torch.nn.Module)): kernel functions.
        linear (bool): whether use the linear version of DAN. Default: False

    Inputs:
        - z_s (tensor): activations from the source domain, :math:`z^s`
        - z_t (tensor): activations from the target domain, :math:`z^t`

    Shape:
        - Inputs: :math:`(minibatch, *)`  where * means any dimension
        - Outputs: scalar

    .. note::
        Activations :math:`z^{s}` and :math:`z^{t}` must have the same shape.

    .. note::
        The kernel values will add up when there are multiple kernels.

    Examples::

        >>> from dalib.modules.kernels import GaussianKernel
        >>> feature_dim = 1024
        >>> batch_size = 10
        >>> kernels = (GaussianKernel(alpha=0.5), GaussianKernel(alpha=1.), GaussianKernel(alpha=2.))
        >>> loss = MultipleKernelMaximumMeanDiscrepancy(kernels)
        >>> # features from source domain and target domain
        >>> z_s, z_t = torch.randn(batch_size, feature_dim), torch.randn(batch_size, feature_dim)
        >>> output = loss(z_s, z_t)
    """

    def __init__(self, kernels: Sequence[nn.Module], linear: Optional[bool] = False):
        super(MultipleKernelMaximumMeanDiscrepancy, self).__init__()
        self.kernels = kernels
        self.index_matrix = None
        self.linear = linear

    def forward(self, z_s: torch.Tensor, z_t: torch.Tensor) -> torch.Tensor:
        features = torch.cat([z_s, z_t], dim=0)
        batch_size = int(z_s.size(0))
        self.index_matrix = _update_index_matrix(batch_size, self.index_matrix, self.linear).to(z_s.device)


        kernel_matrix = sum([kernel(features) for kernel in self.kernels])  # Add up the matrix of each kernel
        # Add 2 / (n-1) to make up for the value on the diagonal
        # to ensure loss is positive in the non-linear version
        loss = (kernel_matrix * self.index_matrix).sum() + 2. / float(batch_size - 1)

        return loss


def _update_index_matrix(batch_size: int, index_matrix: Optional[torch.Tensor] = None,
                         linear: Optional[bool] = True) -> torch.Tensor:
    r"""
    Update the `index_matrix` which convert `kernel_matrix` to loss.
    If `index_matrix` is a tensor with shape (2 x batch_size, 2 x batch_size), then return `index_matrix`.
    Else return a new tensor with shape (2 x batch_size, 2 x batch_size).
    """
    if index_matrix is None or index_matrix.size(0) != batch_size * 2:
        index_matrix = torch.zeros(2 * batch_size, 2 * batch_size)
        if linear:
            for i in range(batch_size):
                s1, s2 = i, (i + 1) % batch_size
                t1, t2 = s1 + batch_size, s2 + batch_size
                index_matrix[s1, s2] = 1. / float(batch_size)
                index_matrix[t1, t2] = 1. / float(batch_size)
                index_matrix[s1, t2] = -1. / float(batch_size)
                index_matrix[s2, t1] = -1. / float(batch_size)
        else:
            for i in range(batch_size):
                for j in range(batch_size):
                    if i != j:
                        index_matrix[i][j] = 1. / float(batch_size * (batch_size - 1))
                        index_matrix[i + batch_size][j + batch_size] = 1. / float(batch_size * (batch_size - 1))
            for i in range(batch_size):
                for j in range(batch_size):
                    index_matrix[i][j + batch_size] = -1. / float(batch_size * batch_size)
                    index_matrix[i + batch_size][j] = -1. / float(batch_size * batch_size)
    return index_matrix


class ImageClassifier(ClassifierBase):
    def __init__(self, backbone: nn.Module, num_classes: int, bottleneck_dim: Optional[int] = 256, **kwargs):
        bottleneck = nn.Sequential(
            nn.AdaptiveAvgPool2d(output_size=(1, 1)),
            nn.Flatten(),
            nn.Linear(backbone.out_features, bottleneck_dim),
            nn.ReLU(),
            nn.Dropout(0.5)
        )
        super(ImageClassifier, self).__init__(backbone, num_classes, bottleneck, bottleneck_dim, **kwargs)

==> code/dalib/adaptation/dann.py <==
from typing import Optional
import torch
import torch.nn as nn
import torch.nn.functional as F

from ..modules.grl import WarmStartGradientReverseLayer
from common.modules.classifier import Classifier as ClassifierBase
from common.utils.metric import binary_accuracy

__all__ = ['DomainAdversarialLoss']


class DomainAdversarialLoss(nn.Module):
    """
    The Domain Adversarial Loss proposed in
    `Domain-Adversarial Training of Neural Networks (ICML 2015) <https://arxiv.org/abs/1505.07818>`_

    Domain adversarial loss measures the domain discrepancy through training a domain discriminator.
    Given domain discriminator :math:`D`, feature representation :math:`f`, the definition of DANN loss is

    .. math::
        loss(\mathcal{D}_s, \mathcal{D}_t) = \mathbb{E}_{x_i^s \sim \mathcal{D}_s} log[D(f_i^s)]
            + \mathbb{E}_{x_j^t \sim \mathcal{D}_t} log[1-D(f_j^t)].

    Args:
        domain_discriminator (torch.nn.Module): A domain discriminator object, which predicts the domains of features. Its input shape is (N, F) and output shape is (N, 1)
        reduction (str, optional): Specifies the reduction to apply to the output:
            ``'none'`` | ``'mean'`` | ``'sum'``. ``'none'``: no reduction will be applied,
            ``'mean'``: the sum of the output will be divided by the number of
            elements in the output, ``'sum'``: the output will be summed. Default: ``'mean'``
        grl (WarmStartGradientReverseLayer, optional): Default: None.

    Inputs:
        - f_s (tensor): feature representations on source domain, :math:`f^s`
        - f_t (tensor): feature representations on target domain, :math:`f^t`
        - w_s (tensor, optional): a rescaling weight given to each instance from source domain.
        - w_t (tensor, optional): a rescaling weight given to each instance from target domain.

    Shape:
        - f_s, f_t: :math:`(N, F)` where F means the dimension of input features.
        - Outputs: scalar by default. If :attr:`reduction` is ``'none'``, then :math:`(N, )`.

    Examples::

        >>> from dalib.modules.domain_discriminator import DomainDiscriminator
        >>> discriminator = DomainDiscriminator(in_feature=1024, hidden_size=1024)
        >>> loss = DomainAdversarialLoss(discriminator, reduction='mean')
        >>> # features from source domain and target domain
        >>> f_s, f_t = torch.randn(20, 1024), torch.randn(20, 1024)
        >>> # If you want to assign different weights to each instance, you should pass in w_s and w_t
        >>> w_s, w_t = torch.randn(20), torch.randn(20)
        >>> output = loss(f_s, f_t, w_s, w_t)
    """

    def __init__(self, domain_discriminator: nn.Module, reduction: Optional[str] = 'mean',
                 grl: Optional = None):
        super(DomainAdversarialLoss, self).__init__()
        self.grl = WarmStartGradientReverseLayer(alpha=1., lo=0., hi=1., max_iters=1000, auto_step=True) if grl is None else grl
        self.domain_discriminator = domain_discriminator
        self.bce = lambda input, target, weight: \
            F.binary_cross_entropy(input, target, weight=weight, reduction=reduction)
        self.domain_discriminator_accuracy = None

    def forward(self, f_s: torch.Tensor, f_t: torch.Tensor,
                w_s: Optional[torch.Tensor] = None, w_t: Optional[torch.Tensor] = None) -> torch.Tensor:
        f = self.grl(torch.cat((f_s, f_t), dim=0))
        d = self.domain_discriminator(f)
        d_s, d_t = d.chunk(2, dim=0)
        d_label_s = torch.ones((f_s.size(0), 1)).to(f_s.device)
        d_label_t = torch.zeros((f_t.size(0), 1)).to(f_t.device)
        self.domain_discriminator_accuracy = 0.5 * (binary_accuracy(d_s, d_label_s) + binary_accuracy(d_t, d_label_t))

        if w_s is None:
            w_s = torch.ones_like(d_label_s)
        if w_t is None:
            w_t = torch.ones_like(d_label_t)
        return 0.5 * (self.bce(d_s, d_label_s, w_s.view_as(d_s)) + self.bce(d_t, d_label_t, w_t.view_as(d_t)))


class ImageClassifier(ClassifierBase):
    def __init__(self, backbone: nn.Module, num_classes: int, bottleneck_dim: Optional[int] = 256, **kwargs):
        bottleneck = nn.Sequential(
            nn.AdaptiveAvgPool2d(output_size=(1, 1)),
            nn.Flatten(),
            nn.Linear(backbone.out_features, bottleneck_dim),
            nn.BatchNorm1d(bottleneck_dim),
            nn.ReLU()
        )
        super(ImageClassifier, self).__init__(backbone, num_classes, bottleneck, bottleneck_dim, **kwargs)


==> code/dalib/adaptation/iwan.py <==
from typing import Optional, List, Dict
import torch
import torch.nn as nn

from common.modules.classifier import Classifier as ClassifierBase


class ImportanceWeightModule(object):
    r"""
    Calculating class weight based on the output of discriminator.
    Introduced by `Importance Weighted Adversarial Nets for Partial Domain Adaptation (CVPR 2018) <https://arxiv.org/abs/1803.09210>`_

    Args:
        discriminator (torch.nn.Module): A domain discriminator object, which predicts the domains of features.
            Its input shape is :math:`(N, F)` and output shape is :math:`(N, 1)`
        partial_classes_index (list[int], optional): The index of partial classes. Note that this parameter is \
            just for debugging, since in real-world dataset, we have no access to the index of partial classes. \
            Default: None.

    Examples::

        >>> domain_discriminator = DomainDiscriminator(1024, 1024)
        >>> importance_weight_module = ImportanceWeightModule(domain_discriminator)
        >>> num_iterations = 10000
        >>> for _ in range(num_iterations):
        >>>     # feature from source domain
        >>>     f_s = torch.randn(32, 1024)
        >>>     # importance weights for source instance
        >>>     w_s = importance_weight_module.get_importance_weight(f_s)
    """

    def __init__(self, discriminator: nn.Module, partial_classes_index: Optional[List[int]] = None):
        self.discriminator = discriminator
        self.partial_classes_index = partial_classes_index

    def get_importance_weight(self, feature):
        """
        Get importance weights for each instance.

        Args:
            feature (tensor): feature from source domain, in shape :math:`(N, F)`

        Returns:
            instance weight in shape :math:`(N, 1)`
        """
        weight = 1. - self.discriminator(feature)
        weight = weight / weight.mean()
        weight = weight.detach()
        return weight

    def get_partial_classes_weight(self, weights: torch.Tensor, labels: torch.Tensor):
        """
        Get class weight averaged on the partial classes and non-partial classes respectively.

        Args:
            weights (tensor): instance weight in shape :math:`(N, 1)`
            labels (tensor): ground truth labels in shape :math:`(N, 1)`

        .. warning::
            This function is just for debugging, since in real-world dataset, we have no access to the index of \
            partial classes and this function will throw an error when `partial_classes_index` is None.
        """
        assert self.partial_classes_index is not None

        weights = weights.squeeze()
        is_partial = torch.Tensor([label in self.partial_classes_index for label in labels]).to(weights.device)
        if is_partial.sum() > 0:
            partial_classes_weight = (weights * is_partial).sum() / is_partial.sum()
        else:
            partial_classes_weight = 0

        not_partial = 1. - is_partial
        if not_partial.sum() > 0:
            not_partial_classes_weight = (weights * not_partial).sum() / not_partial.sum()
        else:
            not_partial_classes_weight = 0
        return partial_classes_weight, not_partial_classes_weight


class ImageClassifier(ClassifierBase):
    r"""The Image Classifier for `Importance Weighted Adversarial Nets for Partial Domain Adaptation <https://arxiv.org/abs/1803.09210>`_
    """

    def __init__(self, backbone: nn.Module, num_classes: int, bottleneck_dim: Optional[int] = 256, **kwargs):
        bottleneck = nn.Sequential(
            nn.AdaptiveAvgPool2d(output_size=(1, 1)),
            nn.Flatten(),
            nn.Linear(backbone.out_features, bottleneck_dim),
            nn.BatchNorm1d(bottleneck_dim),
            nn.ReLU()
        )
        super(ImageClassifier, self).__init__(backbone, num_classes, bottleneck, bottleneck_dim, **kwargs)


==> code/dalib/adaptation/jan.py <==
from typing import Optional, Sequence
import torch
import torch.nn as nn

from common.modules.classifier import Classifier as ClassifierBase
from ..modules.grl import GradientReverseLayer
from ..modules.kernels import GaussianKernel
from .dan import _update_index_matrix


__all__ = ['JointMultipleKernelMaximumMeanDiscrepancy', 'ImageClassifier']



class JointMultipleKernelMaximumMeanDiscrepancy(nn.Module):
    r"""The Joint Multiple Kernel Maximum Mean Discrepancy (JMMD) used in
    `Deep Transfer Learning with Joint Adaptation Networks (ICML 2017) <https://arxiv.org/abs/1605.06636>`_

    Given source domain :math:`\mathcal{D}_s` of :math:`n_s` labeled points and target domain :math:`\mathcal{D}_t`
    of :math:`n_t` unlabeled points drawn i.i.d. from P and Q respectively, the deep networks will generate
    activations in layers :math:`\mathcal{L}` as :math:`\{(z_i^{s1}, ..., z_i^{s|\mathcal{L}|})\}_{i=1}^{n_s}` and
    :math:`\{(z_i^{t1}, ..., z_i^{t|\mathcal{L}|})\}_{i=1}^{n_t}`. The empirical estimate of
    :math:`\hat{D}_{\mathcal{L}}(P, Q)` is computed as the squared distance between the empirical kernel mean
    embeddings as

    .. math::
        \hat{D}_{\mathcal{L}}(P, Q) &=
        \dfrac{1}{n_s^2} \sum_{i=1}^{n_s}\sum_{j=1}^{n_s} \prod_{l\in\mathcal{L}} k^l(z_i^{sl}, z_j^{sl}) \\
        &+ \dfrac{1}{n_t^2} \sum_{i=1}^{n_t}\sum_{j=1}^{n_t} \prod_{l\in\mathcal{L}} k^l(z_i^{tl}, z_j^{tl}) \\
        &- \dfrac{2}{n_s n_t} \sum_{i=1}^{n_s}\sum_{j=1}^{n_t} \prod_{l\in\mathcal{L}} k^l(z_i^{sl}, z_j^{tl}). \\

    Args:
        kernels (tuple(tuple(torch.nn.Module))): kernel functions, where `kernels[r]` corresponds to kernel :math:`k^{\mathcal{L}[r]}`.
        linear (bool): whether use the linear version of JAN. Default: False
        thetas (list(Theta): use adversarial version JAN if not None. Default: None

    Inputs:
        - z_s (tuple(tensor)): multiple layers' activations from the source domain, :math:`z^s`
        - z_t (tuple(tensor)): multiple layers' activations from the target domain, :math:`z^t`

    Shape:
        - :math:`z^{sl}` and :math:`z^{tl}`: :math:`(minibatch, *)`  where * means any dimension
        - Outputs: scalar

    .. note::
        Activations :math:`z^{sl}` and :math:`z^{tl}` must have the same shape.

    .. note::
        The kernel values will add up when there are multiple kernels for a certain layer.

    Examples::

        >>> feature_dim = 1024
        >>> batch_size = 10
        >>> layer1_kernels = (GaussianKernel(alpha=0.5), GaussianKernel(1.), GaussianKernel(2.))
        >>> layer2_kernels = (GaussianKernel(1.), )
        >>> loss = JointMultipleKernelMaximumMeanDiscrepancy((layer1_kernels, layer2_kernels))
        >>> # layer1 features from source domain and target domain
        >>> z1_s, z1_t = torch.randn(batch_size, feature_dim), torch.randn(batch_size, feature_dim)
        >>> # layer2 features from source domain and target domain
        >>> z2_s, z2_t = torch.randn(batch_size, feature_dim), torch.randn(batch_size, feature_dim)
        >>> output = loss((z1_s, z2_s), (z1_t, z2_t))
    """

    def __init__(self, kernels: Sequence[Sequence[nn.Module]], linear: Optional[bool] = True, thetas: Sequence[nn.Module] = None):
        super(JointMultipleKernelMaximumMeanDiscrepancy, self).__init__()
        self.kernels = kernels
        self.index_matrix = None
        self.linear = linear
        if thetas:
            self.thetas = thetas
        else:
            self.thetas = [nn.Identity() for _ in kernels]

    def forward(self, z_s: torch.Tensor, z_t: torch.Tensor) -> torch.Tensor:
        batch_size = int(z_s[0].size(0))
        self.index_matrix = _update_index_matrix(batch_size, self.index_matrix, self.linear).to(z_s[0].device)

        kernel_matrix = torch.ones_like(self.index_matrix)
        for layer_z_s, layer_z_t, layer_kernels, theta in zip(z_s, z_t, self.kernels, self.thetas):
            layer_features = torch.cat([layer_z_s, layer_z_t], dim=0)
            layer_features = theta(layer_features)
            kernel_matrix *= sum(
                [kernel(layer_features) for kernel in layer_kernels])  # Add up the matrix of each kernel

        # Add 2 / (n-1) to make up for the value on the diagonal
        # to ensure loss is positive in the non-linear version
        loss = (kernel_matrix * self.index_matrix).sum() + 2. / float(batch_size - 1)
        return loss


class Theta(nn.Module):
    """
    maximize loss respect to :math:`\theta`
    minimize loss respect to features
    """
    def __init__(self, dim: int):
        super(Theta, self).__init__()
        self.grl1 = GradientReverseLayer()
        self.grl2 = GradientReverseLayer()
        self.layer1 = nn.Linear(dim, dim)
        nn.init.eye_(self.layer1.weight)
        nn.init.zeros_(self.layer1.bias)

    def forward(self, features: torch.Tensor) -> torch.Tensor:
        features = self.grl1(features)
        return self.grl2(self.layer1(features))


class ImageClassifier(ClassifierBase):
    def __init__(self, backbone: nn.Module, num_classes: int, bottleneck_dim: Optional[int] = 256, **kwargs):
        bottleneck = nn.Sequential(
            nn.AdaptiveAvgPool2d(output_size=(1, 1)),
            nn.Flatten(),
            nn.Linear(backbone.out_features, bottleneck_dim),
            nn.BatchNorm1d(bottleneck_dim),
            nn.ReLU(),
            nn.Dropout(0.5)
        )
        super(ImageClassifier, self).__init__(backbone, num_classes, bottleneck, bottleneck_dim, **kwargs)

==> code/dalib/adaptation/keypoint_detection/regda.py <==
from typing import Optional
import torch
import torch.nn as nn
import numpy as np

from ...modules.gl import WarmStartGradientLayer
from common.utils.metric.keypoint_detection import get_max_preds


class PseudoLabelGenerator(nn.Module):
    """
    Generate ground truth heatmap and ground false heatmap from a prediction.

    Args:
        num_keypoints (int): Number of keypoints
        height (int): height of the heatmap. Default: 64
        width (int): width of the heatmap. Default: 64
        sigma (int): sigma parameter when generate the heatmap. Default: 2

    Inputs:
        - y: predicted heatmap

    Outputs:
        - ground_truth: heatmap conforming to Gaussian distribution
        - ground_false: ground false heatmap

    Shape:
        - y: :math:`(minibatch, K, H, W)` where K means the number of keypoints,
          H and W is the height and width of the heatmap respectively.
        - ground_truth: :math:`(minibatch, K, H, W)`
        - ground_false: :math:`(minibatch, K, H, W)`
    """
    def __init__(self, num_keypoints, height=64, width=64, sigma=2):
        super(PseudoLabelGenerator, self).__init__()
        self.height = height
        self.width = width
        self.sigma = sigma

        heatmaps = np.zeros((width, height, height, width), dtype=np.float32)

        tmp_size = sigma * 3
        for mu_x in range(width):
            for mu_y in range(height):
                # Check that any part of the gaussian is in-bounds
                ul = [int(mu_x - tmp_size), int(mu_y - tmp_size)]
                br = [int(mu_x + tmp_size + 1), int(mu_y + tmp_size + 1)]

                # Generate gaussian
                size = 2 * tmp_size + 1
                x = np.arange(0, size, 1, np.float32)
                y = x[:, np.newaxis]
                x0 = y0 = size // 2
                # The gaussian is not normalized, we want the center value to equal 1
                g = np.exp(- ((x - x0) ** 2 + (y - y0) ** 2) / (2 * sigma ** 2))

                # Usable gaussian range
                g_x = max(0, -ul[0]), min(br[0], width) - ul[0]
                g_y = max(0, -ul[1]), min(br[1], height) - ul[1]
                # Image range
                img_x = max(0, ul[0]), min(br[0], width)
                img_y = max(0, ul[1]), min(br[1], height)

                heatmaps[mu_x][mu_y][img_y[0]:img_y[1], img_x[0]:img_x[1]] = \
                    g[g_y[0]:g_y[1], g_x[0]:g_x[1]]

        self.heatmaps = heatmaps
        self.false_matrix = 1. - np.eye(num_keypoints, dtype=np.float32)

    def forward(self, y):
        B, K, H, W = y.shape
        y = y.detach()
        preds, max_vals = get_max_preds(y.cpu().numpy())  # B x K x (x, y)
        preds = preds.reshape(-1, 2).astype(np.int)
        ground_truth = self.heatmaps[preds[:, 0], preds[:, 1], :, :].copy().reshape(B, K, H, W).copy()

        ground_false = ground_truth.reshape(B, K, -1).transpose((0, 2, 1))
        ground_false = ground_false.dot(self.false_matrix).clip(max=1., min=0.).transpose((0, 2, 1)).reshape(B, K, H, W).copy()
        return torch.from_numpy(ground_truth).to(y.device), torch.from_numpy(ground_false).to(y.device)


class RegressionDisparity(nn.Module):
    """
    Regression Disparity proposed by `Regressive Domain Adaptation for Unsupervised Keypoint Detection (CVPR 2021) <https://arxiv.org/abs/2103.06175>`_.

    Args:
        pseudo_label_generator (PseudoLabelGenerator): generate ground truth heatmap and ground false heatmap
          from a prediction.
        criterion (torch.nn.Module): the loss function to calculate distance between two predictions.

    Inputs:
        - y: output by the main head
        - y_adv: output by the adversarial head
        - weight (optional): instance weights
        - mode (str): whether minimize the disparity or maximize the disparity. Choices includes ``min``, ``max``.
          Default: ``min``.

    Shape:
        - y: :math:`(minibatch, K, H, W)` where K means the number of keypoints,
          H and W is the height and width of the heatmap respectively.
        - y_adv: :math:`(minibatch, K, H, W)`
        - weight: :math:`(minibatch, K)`.
        - Output: depends on the ``criterion``.

    Examples::

        >>> num_keypoints = 5
        >>> batch_size = 10
        >>> H = W = 64
        >>> pseudo_label_generator = PseudoLabelGenerator(num_keypoints)
        >>> from common.vision.models.keypoint_detection.loss import JointsKLLoss
        >>> loss = RegressionDisparity(pseudo_label_generator, JointsKLLoss())
        >>> # output from source domain and target domain
        >>> y_s, y_t = torch.randn(batch_size, num_keypoints, H, W), torch.randn(batch_size, num_keypoints, H, W)
        >>> # adversarial output from source domain and target domain
        >>> y_s_adv, y_t_adv = torch.randn(batch_size, num_keypoints, H, W), torch.randn(batch_size, num_keypoints, H, W)
        >>> # minimize regression disparity on source domain
        >>> output = loss(y_s, y_s_adv, mode='min')
        >>> # maximize regression disparity on target domain
        >>> output = loss(y_t, y_t_adv, mode='max')
    """
    def __init__(self, pseudo_label_generator: PseudoLabelGenerator, criterion: nn.Module):
        super(RegressionDisparity, self).__init__()
        self.criterion = criterion
        self.pseudo_label_generator = pseudo_label_generator

    def forward(self, y, y_adv, weight=None, mode='min'):
        assert mode in ['min', 'max']
        ground_truth, ground_false = self.pseudo_label_generator(y.detach())
        self.ground_truth = ground_truth
        self.ground_false = ground_false
        if mode == 'min':
            return self.criterion(y_adv, ground_truth, weight)
        else:
            return self.criterion(y_adv, ground_false, weight)


class PoseResNet(nn.Module):
    """
    Pose ResNet for RegDA has one backbone, one upsampling, while two regression heads.

    Args:
        backbone (torch.nn.Module): Backbone to extract 2-d features from data
        upsampling (torch.nn.Module): Layer to upsample image feature to heatmap size
        feature_dim (int): The dimension of the features from upsampling layer.
        num_keypoints (int): Number of keypoints
        gl (WarmStartGradientLayer):
        finetune (bool, optional): Whether use 10x smaller learning rate in the backbone. Default: True
        num_head_layers (int): Number of head layers. Default: 2

    Inputs:
        - x (tensor): input data

    Outputs:
        - outputs: logits outputs by the main regressor
        - outputs_adv: logits outputs by the adversarial regressor

    Shapes:
        - x: :math:`(minibatch, *)`, same shape as the input of the `backbone`.
        - outputs, outputs_adv: :math:`(minibatch, K, H, W)`, where K means the number of keypoints.

    .. note::
        Remember to call function `step()` after function `forward()` **during training phase**! For instance,

            >>> # x is inputs, model is an PoseResNet
            >>> outputs, outputs_adv = model(x)
            >>> model.step()
    """
    def __init__(self, backbone, upsampling, feature_dim, num_keypoints,
                 gl: Optional[WarmStartGradientLayer] = None, finetune: Optional[bool] = True, num_head_layers=2):
        super(PoseResNet, self).__init__()
        self.backbone = backbone
        self.upsampling = upsampling
        self.head = self._make_head(num_head_layers, feature_dim, num_keypoints)
        self.head_adv = self._make_head(num_head_layers, feature_dim, num_keypoints)
        self.finetune = finetune
        self.gl_layer = WarmStartGradientLayer(alpha=1.0, lo=0.0, hi=0.1, max_iters=1000, auto_step=False) if gl is None else gl

    @staticmethod
    def _make_head(num_layers, channel_dim, num_keypoints):
        layers = []
        for i in range(num_layers-1):
            layers.extend([
                nn.Conv2d(channel_dim, channel_dim, 3, 1, 1),
                nn.BatchNorm2d(channel_dim),
                nn.ReLU(),
            ])
        layers.append(
            nn.Conv2d(
                in_channels=channel_dim,
                out_channels=num_keypoints,
                kernel_size=1,
                stride=1,
                padding=0
            )
        )
        layers = nn.Sequential(*layers)
        for m in layers.modules():
            if isinstance(m, nn.Conv2d):
                nn.init.normal_(m.weight, std=0.001)
                nn.init.constant_(m.bias, 0)
        return layers

    def forward(self, x):
        x = self.backbone(x)
        f = self.upsampling(x)
        f_adv = self.gl_layer(f)
        y = self.head(f)
        y_adv = self.head_adv(f_adv)

        if self.training:
            return y, y_adv
        else:
            return y

    def get_parameters(self, lr=1.):
        return [
            {'params': self.backbone.parameters(), 'lr': 0.1 * lr if self.finetune else lr},
            {'params': self.upsampling.parameters(), 'lr': lr},
            {'params': self.head.parameters(), 'lr': lr},
            {'params': self.head_adv.parameters(), 'lr': lr},
        ]

    def step(self):
        """Call step() each iteration during training.
        Will increase :math:`\lambda` in GL layer.
        """
        self.gl_layer.step()

==> code/dalib/adaptation/mcc.py <==
from typing import Optional
import torch
import torch.nn as nn
import torch.nn.functional as F

from common.modules.classifier import Classifier as ClassifierBase
from ..modules.entropy import entropy


__all__ = ['MinimumClassConfusionLoss', 'ImageClassifier']


class MinimumClassConfusionLoss(nn.Module):
    r"""
    Minimum Class Confusion loss minimizes the class confusion in the target predictions.

    You can see more details in `Minimum Class Confusion for Versatile Domain Adaptation (ECCV 2020) <https://arxiv.org/abs/1912.03699>`_

    Args:
        temperature (float) : The temperature for rescaling, the prediction will shrink to vanilla softmax if
          temperature is 1.0.

    .. note::
        Make sure that temperature is larger than 0.

    Inputs: g_t
        - g_t (tensor): unnormalized classifier predictions on target domain, :math:`g^t`

    Shape:
        - g_t: :math:`(minibatch, C)` where C means the number of classes.
        - Output: scalar.

    Examples::
        >>> temperature = 2.0
        >>> loss = MinimumClassConfusionLoss(temperature)
        >>> # logits output from target domain
        >>> g_t = torch.randn(batch_size, num_classes)
        >>> output = loss(g_t)

    MCC can also serve as a regularizer for existing methods.
    Examples::
        >>> from dalib.modules.domain_discriminator import DomainDiscriminator
        >>> num_classes = 2
        >>> feature_dim = 1024
        >>> batch_size = 10
        >>> temperature = 2.0
        >>> discriminator = DomainDiscriminator(in_feature=feature_dim, hidden_size=1024)
        >>> cdan_loss = ConditionalDomainAdversarialLoss(discriminator, reduction='mean')
        >>> mcc_loss = MinimumClassConfusionLoss(temperature)
        >>> # features from source domain and target domain
        >>> f_s, f_t = torch.randn(batch_size, feature_dim), torch.randn(batch_size, feature_dim)
        >>> # logits output from source domain adn target domain
        >>> g_s, g_t = torch.randn(batch_size, num_classes), torch.randn(batch_size, num_classes)
        >>> total_loss = cdan_loss(g_s, f_s, g_t, f_t) + mcc_loss(g_t)
    """

    def __init__(self, temperature: float):
        super(MinimumClassConfusionLoss, self).__init__()
        self.temperature = temperature

    def forward(self, logits: torch.Tensor) -> torch.Tensor:
        batch_size, num_classes = logits.shape
        predictions = F.softmax(logits / self.temperature, dim=1)  # batch_size x num_classes
        entropy_weight = entropy(predictions).detach()
        entropy_weight = 1 + torch.exp(-entropy_weight)
        entropy_weight = (batch_size * entropy_weight / torch.sum(entropy_weight)).unsqueeze(dim=1)  # batch_size x 1
        class_confusion_matrix = torch.mm((predictions * entropy_weight).transpose(1, 0), predictions) # num_classes x num_classes
        class_confusion_matrix = class_confusion_matrix / torch.sum(class_confusion_matrix, dim=1)
        mcc_loss = (torch.sum(class_confusion_matrix) - torch.trace(class_confusion_matrix)) / num_classes
        return mcc_loss


class ImageClassifier(ClassifierBase):
    def __init__(self, backbone: nn.Module, num_classes: int, bottleneck_dim: Optional[int] = 256, **kwargs):
        bottleneck = nn.Sequential(
            nn.AdaptiveAvgPool2d(output_size=(1, 1)),
            nn.Flatten(),
            nn.Linear(backbone.out_features, bottleneck_dim),
            nn.BatchNorm1d(bottleneck_dim),
            nn.ReLU()
        )
        super(ImageClassifier, self).__init__(backbone, num_classes, bottleneck, bottleneck_dim, **kwargs)


==> code/dalib/adaptation/mcd.py <==
from typing import Optional
import torch.nn as nn
import torch


def classifier_discrepancy(predictions1: torch.Tensor, predictions2: torch.Tensor) -> torch.Tensor:
    r"""The `Classifier Discrepancy` in
    `Maximum Classiﬁer Discrepancy for Unsupervised Domain Adaptation (CVPR 2018) <https://arxiv.org/abs/1712.02560>`_.

    The classfier discrepancy between predictions :math:`p_1` and :math:`p_2` can be described as:

    .. math::
        d(p_1, p_2) = \dfrac{1}{K} \sum_{k=1}^K | p_{1k} - p_{2k} |,

    where K is number of classes.

    Args:
        predictions1 (torch.Tensor): Classifier predictions :math:`p_1`. Expected to contain raw, normalized scores for each class
        predictions2 (torch.Tensor): Classifier predictions :math:`p_2`
    """
    return torch.mean(torch.abs(predictions1 - predictions2))


def entropy(predictions: torch.Tensor) -> torch.Tensor:
    r"""Entropy of N predictions :math:`(p_1, p_2, ..., p_N)`.
    The definition is:

    .. math::
        d(p_1, p_2, ..., p_N) = -\dfrac{1}{K} \sum_{k=1}^K \log \left( \dfrac{1}{N} \sum_{i=1}^N p_{ik} \right)

    where K is number of classes.

    .. note::
        This entropy function is specifically used in MCD and different from the usual :meth:`~dalib.modules.entropy.entropy` function.

    Args:
        predictions (torch.Tensor): Classifier predictions. Expected to contain raw, normalized scores for each class
    """
    return -torch.mean(torch.log(torch.mean(predictions, 0) + 1e-6))


class ImageClassifierHead(nn.Module):
    r"""Classifier Head for MCD.

    Args:
        in_features (int): Dimension of input features
        num_classes (int): Number of classes
        bottleneck_dim (int, optional): Feature dimension of the bottleneck layer. Default: 1024

    Shape:
        - Inputs: :math:`(minibatch, F)` where F = `in_features`.
        - Output: :math:`(minibatch, C)` where C = `num_classes`.
    """

    def __init__(self, in_features: int, num_classes: int, bottleneck_dim: Optional[int] = 1024):
        super(ImageClassifierHead, self).__init__()
        self.num_classes = num_classes
        self.head = nn.Sequential(
            nn.AdaptiveAvgPool2d(output_size=(1, 1)),
            nn.Flatten(),
            nn.Dropout(0.5),
            nn.Linear(in_features, bottleneck_dim),
            nn.BatchNorm1d(bottleneck_dim),
            nn.ReLU(),
            nn.Dropout(0.5),
            nn.Linear(bottleneck_dim, bottleneck_dim),
            nn.BatchNorm1d(bottleneck_dim),
            nn.ReLU(),
            nn.Linear(bottleneck_dim, num_classes)
        )

    def forward(self, inputs: torch.Tensor) -> torch.Tensor:
        return self.head(inputs)

==> code/dalib/adaptation/mdd.py <==
from typing import Optional, List, Dict, Tuple, Callable
import torch.nn as nn
import torch.nn.functional as F
import torch

from dalib.modules.grl import WarmStartGradientReverseLayer


class MarginDisparityDiscrepancy(nn.Module):
    r"""The margin disparity discrepancy (MDD) proposed in `Bridging Theory and Algorithm for Domain Adaptation (ICML 2019) <https://arxiv.org/abs/1904.05801>`_.

    MDD can measure the distribution discrepancy in domain adaptation.

    The :math:`y^s` and :math:`y^t` are logits output by the main head on the source and target domain respectively.
    The :math:`y_{adv}^s` and :math:`y_{adv}^t` are logits output by the adversarial head.

    The definition can be described as:

    .. math::
        \mathcal{D}_{\gamma}(\hat{\mathcal{S}}, \hat{\mathcal{T}}) =
        -\gamma \mathbb{E}_{y^s, y_{adv}^s \sim\hat{\mathcal{S}}} L_s (y^s, y_{adv}^s) +
        \mathbb{E}_{y^t, y_{adv}^t \sim\hat{\mathcal{T}}} L_t (y^t, y_{adv}^t),

    where :math:`\gamma` is a margin hyper-parameter, :math:`L_s` refers to the disparity function defined on the source domain
    and :math:`L_t` refers to the disparity function defined on the target domain.

    Args:
        source_disparity (callable): The disparity function defined on the source domain, :math:`L_s`.
        target_disparity (callable): The disparity function defined on the target domain, :math:`L_t`.
        margin (float): margin :math:`\gamma`. Default: 4
        reduction (str, optional): Specifies the reduction to apply to the output:
          ``'none'`` | ``'mean'`` | ``'sum'``. ``'none'``: no reduction will be applied,
          ``'mean'``: the sum of the output will be divided by the number of
          elements in the output, ``'sum'``: the output will be summed. Default: ``'mean'``

    Inputs:
        - y_s: output :math:`y^s` by the main head on the source domain
        - y_s_adv: output :math:`y^s` by the adversarial head on the source domain
        - y_t: output :math:`y^t` by the main head on the target domain
        - y_t_adv: output :math:`y_{adv}^t` by the adversarial head on the target domain
        - w_s (optional): instance weights for source domain
        - w_t (optional): instance weights for target domain

    Examples::

        >>> num_outputs = 2
        >>> batch_size = 10
        >>> loss = MarginDisparityDiscrepancy(margin=4., source_disparity=F.l1_loss, target_disparity=F.l1_loss)
        >>> # output from source domain and target domain
        >>> y_s, y_t = torch.randn(batch_size, num_outputs), torch.randn(batch_size, num_outputs)
        >>> # adversarial output from source domain and target domain
        >>> y_s_adv, y_t_adv = torch.randn(batch_size, num_outputs), torch.randn(batch_size, num_outputs)
        >>> output = loss(y_s, y_s_adv, y_t, y_t_adv)
    """

    def __init__(self, source_disparity: Callable, target_disparity: Callable,
                 margin: Optional[float] = 4, reduction: Optional[str] = 'mean'):
        super(MarginDisparityDiscrepancy, self).__init__()
        self.margin = margin
        self.reduction = reduction
        self.source_disparity = source_disparity
        self.target_disparity = target_disparity

    def forward(self, y_s: torch.Tensor, y_s_adv: torch.Tensor, y_t: torch.Tensor, y_t_adv: torch.Tensor,
                w_s: Optional[torch.Tensor] = None, w_t: Optional[torch.Tensor] = None) -> torch.Tensor:

        source_loss = -self.margin * self.source_disparity(y_s, y_s_adv)
        target_loss = self.target_disparity(y_t, y_t_adv)
        if w_s is None:
            w_s = torch.ones_like(source_loss)
        source_loss = source_loss * w_s
        if w_t is None:
            w_t = torch.ones_like(target_loss)
        target_loss = target_loss * w_t

        loss = source_loss + target_loss
        if self.reduction == 'mean':
            loss = loss.mean()
        elif self.reduction == 'sum':
            loss = loss.sum()
        return loss


class ClassificationMarginDisparityDiscrepancy(MarginDisparityDiscrepancy):
    r"""
    The margin disparity discrepancy (MDD) proposed in `Bridging Theory and Algorithm for Domain Adaptation (ICML 2019) <https://arxiv.org/abs/1904.05801>`_.

    It measures the distribution discrepancy in domain adaptation
    for classification.

    When margin is equal to 1, it's also called disparity discrepancy (DD).

    The :math:`y^s` and :math:`y^t` are logits output by the main classifier on the source and target domain respectively.
    The :math:`y_{adv}^s` and :math:`y_{adv}^t` are logits output by the adversarial classifier.
    They are expected to contain raw, unnormalized scores for each class.

    The definition can be described as:

    .. math::
        \mathcal{D}_{\gamma}(\hat{\mathcal{S}}, \hat{\mathcal{T}}) =
        \gamma \mathbb{E}_{y^s, y_{adv}^s \sim\hat{\mathcal{S}}} \log\left(\frac{\exp(y_{adv}^s[h_{y^s}])}{\sum_j \exp(y_{adv}^s[j])}\right) +
        \mathbb{E}_{y^t, y_{adv}^t \sim\hat{\mathcal{T}}} \log\left(1-\frac{\exp(y_{adv}^t[h_{y^t}])}{\sum_j \exp(y_{adv}^t[j])}\right),

    where :math:`\gamma` is a margin hyper-parameter and :math:`h_y` refers to the predicted label when the logits output is :math:`y`.
    You can see more details in `Bridging Theory and Algorithm for Domain Adaptation <https://arxiv.org/abs/1904.05801>`_.

    Args:
        margin (float): margin :math:`\gamma`. Default: 4
        reduction (str, optional): Specifies the reduction to apply to the output:
          ``'none'`` | ``'mean'`` | ``'sum'``. ``'none'``: no reduction will be applied,
          ``'mean'``: the sum of the output will be divided by the number of
          elements in the output, ``'sum'``: the output will be summed. Default: ``'mean'``

    Inputs:
        - y_s: logits output :math:`y^s` by the main classifier on the source domain
        - y_s_adv: logits output :math:`y^s` by the adversarial classifier on the source domain
        - y_t: logits output :math:`y^t` by the main classifier on the target domain
        - y_t_adv: logits output :math:`y_{adv}^t` by the adversarial classifier on the target domain

    Shape:
        - Inputs: :math:`(minibatch, C)` where C = number of classes, or :math:`(minibatch, C, d_1, d_2, ..., d_K)`
          with :math:`K \geq 1` in the case of `K`-dimensional loss.
        - Output: scalar. If :attr:`reduction` is ``'none'``, then the same size as the target: :math:`(minibatch)`, or
          :math:`(minibatch, d_1, d_2, ..., d_K)` with :math:`K \geq 1` in the case of K-dimensional loss.

    Examples::

        >>> num_classes = 2
        >>> batch_size = 10
        >>> loss = ClassificationMarginDisparityDiscrepancy(margin=4.)
        >>> # logits output from source domain and target domain
        >>> y_s, y_t = torch.randn(batch_size, num_classes), torch.randn(batch_size, num_classes)
        >>> # adversarial logits output from source domain and target domain
        >>> y_s_adv, y_t_adv = torch.randn(batch_size, num_classes), torch.randn(batch_size, num_classes)
        >>> output = loss(y_s, y_s_adv, y_t, y_t_adv)
    """

    def __init__(self, margin: Optional[float] = 4, **kwargs):
        def source_discrepancy(y: torch.Tensor, y_adv: torch.Tensor):
            _, prediction = y.max(dim=1)
            return F.cross_entropy(y_adv, prediction, reduction='none')

        def target_discrepancy(y: torch.Tensor, y_adv: torch.Tensor):
            _, prediction = y.max(dim=1)
            return -F.nll_loss(shift_log(1. - F.softmax(y_adv, dim=1)), prediction, reduction='none')

        super(ClassificationMarginDisparityDiscrepancy, self).__init__(source_discrepancy, target_discrepancy, margin,
                                                                       **kwargs)


class RegressionMarginDisparityDiscrepancy(MarginDisparityDiscrepancy):
    r"""
    The margin disparity discrepancy (MDD) proposed in `Bridging Theory and Algorithm for Domain Adaptation (ICML 2019) <https://arxiv.org/abs/1904.05801>`_.

    It measures the distribution discrepancy in domain adaptation
    for regression.

    The :math:`y^s` and :math:`y^t` are logits output by the main regressor on the source and target domain respectively.
    The :math:`y_{adv}^s` and :math:`y_{adv}^t` are logits output by the adversarial regressor.
    They are expected to contain ``normalized`` values for each factors.

    The definition can be described as:

    .. math::
        \mathcal{D}_{\gamma}(\hat{\mathcal{S}}, \hat{\mathcal{T}}) =
        -\gamma \mathbb{E}_{y^s, y_{adv}^s \sim\hat{\mathcal{S}}} L (y^s, y_{adv}^s) +
        \mathbb{E}_{y^t, y_{adv}^t \sim\hat{\mathcal{T}}} L (y^t, y_{adv}^t),

    where :math:`\gamma` is a margin hyper-parameter and :math:`L` refers to the disparity function defined on both domains.
    You can see more details in `Bridging Theory and Algorithm for Domain Adaptation <https://arxiv.org/abs/1904.05801>`_.

    Args:
        loss_function (callable): The disparity function defined on both domains, :math:`L`.
        margin (float): margin :math:`\gamma`. Default: 1
        reduction (str, optional): Specifies the reduction to apply to the output:
          ``'none'`` | ``'mean'`` | ``'sum'``. ``'none'``: no reduction will be applied,
          ``'mean'``: the sum of the output will be divided by the number of
          elements in the output, ``'sum'``: the output will be summed. Default: ``'mean'``

    Inputs:
        - y_s: logits output :math:`y^s` by the main regressor on the source domain
        - y_s_adv: logits output :math:`y^s` by the adversarial regressor on the source domain
        - y_t: logits output :math:`y^t` by the main regressor on the target domain
        - y_t_adv: logits output :math:`y_{adv}^t` by the adversarial regressor on the target domain

    Shape:
        - Inputs: :math:`(minibatch, F)` where F = number of factors, or :math:`(minibatch, F, d_1, d_2, ..., d_K)`
          with :math:`K \geq 1` in the case of `K`-dimensional loss.
        - Output: scalar. The same size as the target: :math:`(minibatch)`, or
          :math:`(minibatch, d_1, d_2, ..., d_K)` with :math:`K \geq 1` in the case of K-dimensional loss.

    Examples::

        >>> num_outputs = 2
        >>> batch_size = 10
        >>> loss = RegressionMarginDisparityDiscrepancy(margin=4., loss_function=F.l1_loss)
        >>> # output from source domain and target domain
        >>> y_s, y_t = torch.randn(batch_size, num_outputs), torch.randn(batch_size, num_outputs)
        >>> # adversarial output from source domain and target domain
        >>> y_s_adv, y_t_adv = torch.randn(batch_size, num_outputs), torch.randn(batch_size, num_outputs)
        >>> output = loss(y_s, y_s_adv, y_t, y_t_adv)

    """

    def __init__(self, margin: Optional[float] = 1, loss_function=F.mse_loss, **kwargs):
        def source_discrepancy(y: torch.Tensor, y_adv: torch.Tensor):
            return loss_function(y_adv, y.detach(), reduction='none')

        def target_discrepancy(y: torch.Tensor, y_adv: torch.Tensor):
            return loss_function(y_adv, y.detach(), reduction='none')

        super(RegressionMarginDisparityDiscrepancy, self).__init__(source_discrepancy, target_discrepancy, margin,
                                                                   **kwargs)


def shift_log(x: torch.Tensor, offset: Optional[float] = 1e-6) -> torch.Tensor:
    r"""
    First shift, then calculate log, which can be described as:

    .. math::
        y = \max(\log(x+\text{offset}), 0)

    Used to avoid the gradient explosion problem in log(x) function when x=0.

    Args:
        x (torch.Tensor): input tensor
        offset (float, optional): offset size. Default: 1e-6

    .. note::
        Input tensor falls in [0., 1.] and the output tensor falls in [-log(offset), 0]
    """
    return torch.log(torch.clamp(x + offset, max=1.))


class GeneralModule(nn.Module):
    def __init__(self, backbone: nn.Module, num_classes: int, bottleneck: nn.Module,
                head: nn.Module, adv_head: nn.Module,
                 grl: Optional[WarmStartGradientReverseLayer] = None, finetune: Optional[bool] = True):
        super(GeneralModule, self).__init__()
        self.backbone = backbone
        self.num_classes = num_classes
        self.bottleneck = bottleneck
        self.head = head
        self.adv_head = adv_head
        self.finetune = finetune
        self.grl_layer = WarmStartGradientReverseLayer(alpha=1.0, lo=0.0, hi=0.1, max_iters=1000,
                                                       auto_step=False) if grl is None else grl

    def forward(self, x: torch.Tensor) -> Tuple[torch.Tensor, torch.Tensor]:
        """"""
        features = self.backbone(x)
        features = self.bottleneck(features)
        outputs = self.head(features)
        features_adv = self.grl_layer(features)
        outputs_adv = self.adv_head(features_adv)
        return outputs, outputs_adv

    def step(self):
        """
        Gradually increase :math:`\lambda` in GRL layer.
        """
        self.grl_layer.step()

    def get_parameters(self, base_lr=1.0) -> List[Dict]:
        """
        Return a parameters list which decides optimization hyper-parameters,
        such as the relative learning rate of each layer.
        """
        params = [
            {"params": self.backbone.parameters(), "lr": 0.1 * base_lr if self.finetune else base_lr},
            {"params": self.bottleneck.parameters(), "lr": base_lr},
            {"params": self.head.parameters(), "lr": base_lr},
            {"params": self.adv_head.parameters(), "lr": base_lr}
        ]
        return params


class ImageClassifier(GeneralModule):
    r"""Classifier for MDD.

    Classifier for MDD has one backbone, one bottleneck, while two classifier heads.
    The first classifier head is used for final predictions.
    The adversarial classifier head is only used when calculating MarginDisparityDiscrepancy.


    Args:
        backbone (torch.nn.Module): Any backbone to extract 1-d features from data
        num_classes (int): Number of classes
        bottleneck_dim (int, optional): Feature dimension of the bottleneck layer. Default: 1024
        width (int, optional): Feature dimension of the classifier head. Default: 1024
        grl (nn.Module): Gradient reverse layer. Will use default parameters if None. Default: None.
        finetune (bool, optional): Whether use 10x smaller learning rate in the backbone. Default: True

    Inputs:
        - x (tensor): input data

    Outputs:
        - outputs: logits outputs by the main classifier
        - outputs_adv: logits outputs by the adversarial classifier

    Shapes:
        - x: :math:`(minibatch, *)`, same shape as the input of the `backbone`.
        - outputs, outputs_adv: :math:`(minibatch, C)`, where C means the number of classes.

    .. note::
        Remember to call function `step()` after function `forward()` **during training phase**! For instance,

            >>> # x is inputs, classifier is an ImageClassifier
            >>> outputs, outputs_adv = classifier(x)
            >>> classifier.step()

    """

    def __init__(self, backbone: nn.Module, num_classes: int,
                 bottleneck_dim: Optional[int] = 1024, width: Optional[int] = 1024,
                 grl: Optional[WarmStartGradientReverseLayer] = None, finetune=True):
        grl_layer = WarmStartGradientReverseLayer(alpha=1.0, lo=0.0, hi=0.1, max_iters=1000,
                                                       auto_step=False) if grl is None else grl

        bottleneck = nn.Sequential(
            nn.AdaptiveAvgPool2d(output_size=(1, 1)),
            nn.Flatten(),
            nn.Linear(backbone.out_features, bottleneck_dim),
            nn.BatchNorm1d(bottleneck_dim),
            nn.ReLU(),
            nn.Dropout(0.5)
        )
        bottleneck[2].weight.data.normal_(0, 0.005)
        bottleneck[2].bias.data.fill_(0.1)

        # The classifier head used for final predictions.
        head = nn.Sequential(
            nn.Linear(bottleneck_dim, width),
            nn.ReLU(),
            nn.Dropout(0.5),
            nn.Linear(width, num_classes)
        )
        # The adversarial classifier head
        adv_head = nn.Sequential(
            nn.Linear(bottleneck_dim, width),
            nn.ReLU(),
            nn.Dropout(0.5),
            nn.Linear(width, num_classes)
        )
        for dep in range(2):
            head[dep * 3].weight.data.normal_(0, 0.01)
            head[dep * 3].bias.data.fill_(0.0)
            adv_head[dep * 3].weight.data.normal_(0, 0.01)
            adv_head[dep * 3].bias.data.fill_(0.0)
        super(ImageClassifier, self).__init__(backbone, num_classes, bottleneck,
                                              head, adv_head, grl_layer, finetune)


class ImageRegressor(GeneralModule):
    r"""Regressor for MDD.

    Regressor for MDD has one backbone, one bottleneck, while two regressor heads.
    The first regressor head is used for final predictions.
    The adversarial regressor head is only used when calculating MarginDisparityDiscrepancy.


    Args:
        backbone (torch.nn.Module): Any backbone to extract 1-d features from data
        num_factors (int): Number of factors
        bottleneck_dim (int, optional): Feature dimension of the bottleneck layer. Default: 1024
        width (int, optional): Feature dimension of the classifier head. Default: 1024
        finetune (bool, optional): Whether use 10x smaller learning rate in the backbone. Default: True

    Inputs:
        - x (Tensor): input data

    Outputs: (outputs, outputs_adv)
        - outputs: outputs by the main regressor
        - outputs_adv: outputs by the adversarial regressor

    Shapes:
        - x: :math:`(minibatch, *)`, same shape as the input of the `backbone`.
        - outputs, outputs_adv: :math:`(minibatch, F)`, where F means the number of factors.

    .. note::
        Remember to call function `step()` after function `forward()` **during training phase**! For instance,

            >>> # x is inputs, regressor is an ImageRegressor
            >>> outputs, outputs_adv = regressor(x)
            >>> regressor.step()

    """

    def __init__(self, backbone: nn.Module, num_factors: int,
                 bottleneck_dim: Optional[int] = 1024, width: Optional[int] = 1024, finetune=True):
        grl_layer = WarmStartGradientReverseLayer(alpha=1.0, lo=0.0, hi=0.1, max_iters=1000, auto_step=False)
        bottleneck = nn.Sequential(
            nn.Conv2d(backbone.out_features, bottleneck_dim, kernel_size=3, stride=1, padding=1),
            nn.BatchNorm2d(bottleneck_dim),
            nn.ReLU(),
        )

        # The regressor head used for final predictions.
        head = nn.Sequential(
            nn.Conv2d(bottleneck_dim, width, kernel_size=3, stride=1, padding=1),
            nn.BatchNorm2d(width),
            nn.ReLU(),
            nn.Conv2d(width, width, kernel_size=3, stride=1, padding=1),
            nn.BatchNorm2d(width),
            nn.ReLU(),
            nn.AdaptiveAvgPool2d(output_size=(1, 1)),
            nn.Flatten(),
            nn.Linear(width, num_factors),
            nn.Sigmoid()
        )
        for layer in head:
            if isinstance(layer, nn.Conv2d) or isinstance(layer, nn.Linear):
                nn.init.normal_(layer.weight, 0, 0.01)
                nn.init.constant_(layer.bias, 0)
        # The adversarial regressor head
        adv_head = nn.Sequential(
            nn.Conv2d(bottleneck_dim, width, kernel_size=3, stride=1, padding=1),
            nn.BatchNorm2d(width),
            nn.ReLU(),
            nn.Conv2d(width, width, kernel_size=3, stride=1, padding=1),
            nn.BatchNorm2d(width),
            nn.ReLU(),
            nn.AdaptiveAvgPool2d(output_size=(1, 1)),
            nn.Flatten(),
            nn.Linear(width, num_factors),
            nn.Sigmoid()
        )
        for layer in adv_head:
            if isinstance(layer, nn.Conv2d) or isinstance(layer, nn.Linear):
                nn.init.normal_(layer.weight, 0, 0.01)
                nn.init.constant_(layer.bias, 0)
        super(ImageRegressor, self).__init__(backbone, num_factors, bottleneck,
                                              head, adv_head, grl_layer, finetune)
        self.num_factors = num_factors


==> code/dalib/adaptation/osbp.py <==
from typing import Optional
import torch
import torch.nn as nn
import torch.nn.functional as F

from common.modules.classifier import Classifier as ClassifierBase
from ..modules.grl import GradientReverseLayer


class UnknownClassBinaryCrossEntropy(nn.Module):
    r"""
    Binary cross entropy loss to make a boundary for unknown samples, proposed by
    `Open Set Domain Adaptation by Backpropagation (ECCV 2018) <https://arxiv.org/abs/1804.10427>`_.

    Given a sample on target domain :math:`x_t` and its classifcation outputs :math:`y`, the binary cross entropy
    loss is defined as

    .. math::
        L_{adv}(x_t) = -t log(p(y=C+1|x_t)) - (1-t)log(1-p(y=C+1|x_t))

    where t is a hyper-parameter and C is the number of known classes.

    Args:
        t (float): Predefined hyper-parameter. Default: 0.5

    Inputs:
        - y (tensor): classification outputs (before softmax).

    Shape:
        - y: :math:`(minibatch, C+1)`  where C is the number of known classes.
        - Outputs: scalar

    """
    def __init__(self, t: Optional[float]=0.5):
        super(UnknownClassBinaryCrossEntropy, self).__init__()
        self.t = t

    def forward(self, y):
        # y : N x (C+1)
        softmax_output = F.softmax(y, dim=1)
        unknown_class_prob = softmax_output[:, -1].contiguous().view(-1, 1)
        known_class_prob = 1. - unknown_class_prob

        unknown_target = torch.ones((y.size(0), 1)).to(y.device) * self.t
        known_target = 1. - unknown_target
        return - torch.mean(unknown_target * torch.log(unknown_class_prob + 1e-6)) \
               - torch.mean(known_target * torch.log(known_class_prob + 1e-6))


class ImageClassifier(ClassifierBase):
    def __init__(self, backbone: nn.Module, num_classes: int, bottleneck_dim: Optional[int] = 256, **kwargs):
        bottleneck = nn.Sequential(
            nn.AdaptiveAvgPool2d(output_size=(1, 1)),
            nn.Flatten(),
            nn.Linear(backbone.out_features, bottleneck_dim),
            nn.BatchNorm1d(bottleneck_dim),
            nn.ReLU(),
            nn.Dropout(),
            nn.Linear(bottleneck_dim, bottleneck_dim),
            nn.BatchNorm1d(bottleneck_dim),
            nn.ReLU(),
            nn.Dropout()
        )
        super(ImageClassifier, self).__init__(backbone, num_classes, bottleneck, bottleneck_dim, **kwargs)
        self.grl = GradientReverseLayer()

    def forward(self, x: torch.Tensor, grad_reverse: Optional[bool] = False):
        features = self.backbone(x)
        features = self.bottleneck(features)
        if grad_reverse:
            features = self.grl(features)
        outputs = self.head(features)
        return outputs, features





==> code/dalib/adaptation/pada.py <==
from typing import Optional, List, Tuple

from torch.utils.data.dataloader import DataLoader
import torch.nn as nn
import torch
import torch.nn.functional as F


class AutomaticUpdateClassWeightModule(object):
    r"""
    Calculating class weight based on the output of classifier. See ``ClassWeightModule`` about the details of the calculation.
    Every N iterations, the class weight is updated automatically.

    Args:
        update_steps (int): N, the number of iterations to update class weight.
        data_loader (torch.utils.data.DataLoader): The data loader from which we can collect classification outputs.
        classifier (torch.nn.Module): Classifier.
        num_classes (int): Number of classes.
        device (torch.device): The device to run classifier.
        temperature (float, optional): T, temperature in ClassWeightModule. Default: 0.1
        partial_classes_index (list[int], optional): The index of partial classes. Note that this parameter is \
          just for debugging, since in real-world dataset, we have no access to the index of partial classes. \
          Default: None.

    Examples::

        >>> class_weight_module = AutomaticUpdateClassWeightModule(update_steps=500, ...)
        >>> num_iterations = 10000
        >>> for _ in range(num_iterations):
        >>>     class_weight_module.step()
        >>>     # weight for F.cross_entropy
        >>>     w_c = class_weight_module.get_class_weight_for_cross_entropy_loss()
        >>>     # weight for dalib.addaptation.dann.DomainAdversarialLoss
        >>>     w_s, w_t = class_weight_module.get_class_weight_for_adversarial_loss()
    """

    def __init__(self, update_steps: int, data_loader: DataLoader,
                 classifier: nn.Module, num_classes: int,
                 device: torch.device, temperature: Optional[float] = 0.1,
                 partial_classes_index: Optional[List[int]] = None):
        self.update_steps = update_steps
        self.data_loader = data_loader
        self.classifier = classifier
        self.device = device
        self.class_weight_module = ClassWeightModule(temperature)
        self.class_weight = torch.ones(num_classes).to(device)
        self.num_steps = 0
        self.partial_classes_index = partial_classes_index
        if partial_classes_index is not None:
            self.non_partial_classes_index = [c for c in range(num_classes) if c not in partial_classes_index]

    def step(self):
        self.num_steps += 1
        if self.num_steps % self.update_steps == 0:
            all_outputs = collect_classification_results(self.data_loader, self.classifier, self.device)
            self.class_weight = self.class_weight_module(all_outputs)

    def get_class_weight_for_cross_entropy_loss(self):
        """
        Outputs: weight for F.cross_entropy

        Shape: :math:`(C, )` where C means the number of classes.
        """
        return self.class_weight

    def get_class_weight_for_adversarial_loss(self, source_labels: torch.Tensor) -> Tuple[torch.Tensor, torch.Tensor]:
        """
        Outputs:
            - w_s: source weight for :py:class:`~dalib.adaptation.dann.DomainAdversarialLoss`
            - w_t: target weight for :py:class:`~dalib.adaptation.dann.DomainAdversarialLoss`

        Shape:
            - w_s: :math:`(minibatch, )`
            - w_t: :math:`(minibatch, )`
        """
        class_weight_adv_source = self.class_weight[source_labels]
        class_weight_adv_target = torch.ones_like(class_weight_adv_source) * class_weight_adv_source.mean()
        return class_weight_adv_source, class_weight_adv_target

    def get_partial_classes_weight(self):
        """
        Get class weight averaged on the partial classes and non-partial classes respectively.

        .. warning::

            This function is just for debugging, since in real-world dataset, we have no access to the index of \
            partial classes and this function will throw an error when `partial_classes_index` is None.
        """
        assert self.partial_classes_index is not None
        return torch.mean(self.class_weight[self.partial_classes_index]), torch.mean(
            self.class_weight[self.non_partial_classes_index])


class ClassWeightModule(nn.Module):
    """
    Calculating class weight based on the output of classifier.
    Introduced by `Partial Adversarial Domain Adaptation (ECCV 2018) <https://arxiv.org/abs/1808.04205>`_

    Given classification logits outputs :math:`\{\hat{y}_i\}_{i=1}^n`, where :math:`n` is the dataset size,
    the weight indicating the contribution of each class to the training can be calculated as
    follows

    .. math::
        \mathcal{\gamma} = \dfrac{1}{n} \sum_{i=1}^{n}softmax( \hat{y}_i / T),

    where :math:`\mathcal{\gamma}` is a :math:`|\mathcal{C}|`-dimensional weight vector quantifying the contribution
    of each class and T is a hyper-parameters called temperature.

    In practice, it's possible that some of the weights are very small, thus, we normalize weight :math:`\mathcal{\gamma}`
    by dividing its largest element, i.e. :math:`\mathcal{\gamma} \leftarrow \mathcal{\gamma} / max(\mathcal{\gamma})`

    Args:
        temperature (float, optional): hyper-parameters :math:`T`. Default: 0.1

    Shape:
        - Inputs: (minibatch, :math:`|\mathcal{C}|`)
        - Outputs: (:math:`|\mathcal{C}|`,)
    """

    def __init__(self, temperature: Optional[float] = 0.1):
        super(ClassWeightModule, self).__init__()
        self.temperature = temperature

    def forward(self, outputs: torch.Tensor):
        outputs.detach_()
        softmax_outputs = F.softmax(outputs / self.temperature, dim=1)
        class_weight = torch.mean(softmax_outputs, dim=0)
        class_weight = class_weight / torch.max(class_weight)
        class_weight = class_weight.view(-1)
        return class_weight


def collect_classification_results(data_loader: DataLoader, classifier: nn.Module,
                                   device: torch.device) -> torch.Tensor:
    """
    Fetch data from `data_loader`, and then use `classifier` to collect classification results

    Args:
        data_loader (torch.utils.data.DataLoader): Data loader.
        classifier (torch.nn.Module): A classifier.
        device (torch.device)

    Returns:
        Classification results in shape (len(data_loader), :math:`|\mathcal{C}|`).
    """
    classifier.eval()
    all_outputs = []
    with torch.no_grad():
        for i, (images, target) in enumerate(data_loader):
            images = images.to(device)
            output, _ = classifier(images)
            all_outputs.append(output)
    return torch.cat(all_outputs, dim=0)


==> code/dalib/adaptation/segmentation/advent.py <==
from torch import nn
import torch
import torch.nn.functional as F
import numpy as np


class Discriminator(nn.Sequential):
    """
    Domain discriminator model from
    `ADVENT: Adversarial Entropy Minimization for Domain Adaptation in Semantic Segmentation (CVPR 2019) <https://arxiv.org/abs/1811.12833>`_

    Distinguish pixel-by-pixel whether the input predictions come from the source domain or the target domain.
    The source domain label is 1 and the target domain label is 0.

    Args:
        num_classes (int): num of classes in the predictions
        ndf (int): dimension of the hidden features

    Shape:
        - Inputs: :math:`(minibatch, C, H, W)` where :math:`C` is the number of classes
        - Outputs: :math:`(minibatch, 1, H, W)`
    """
    def __init__(self, num_classes, ndf=64):
        super(Discriminator, self).__init__(
            nn.Conv2d(num_classes, ndf, kernel_size=4, stride=2, padding=1),
            nn.LeakyReLU(negative_slope=0.2, inplace=True),
            nn.Conv2d(ndf, ndf * 2, kernel_size=4, stride=2, padding=1),
            nn.LeakyReLU(negative_slope=0.2, inplace=True),
            nn.Conv2d(ndf * 2, ndf * 4, kernel_size=4, stride=2, padding=1),
            nn.LeakyReLU(negative_slope=0.2, inplace=True),
            nn.Conv2d(ndf * 4, ndf * 8, kernel_size=4, stride=2, padding=1),
            nn.LeakyReLU(negative_slope=0.2, inplace=True),
            nn.Conv2d(ndf * 8, 1, kernel_size=4, stride=2, padding=1),
        )


def prob_2_entropy(prob):
    """ convert probabilistic prediction maps to weighted self-information maps
    """
    n, c, h, w = prob.size()
    return -torch.mul(prob, torch.log2(prob + 1e-30)) / np.log2(c)


def bce_loss(y_pred, y_label):
    y_truth_tensor = torch.FloatTensor(y_pred.size())
    y_truth_tensor.fill_(y_label)
    y_truth_tensor = y_truth_tensor.to(y_pred.get_device())
    return F.binary_cross_entropy_with_logits(y_pred, y_truth_tensor)


class DomainAdversarialEntropyLoss(nn.Module):
    r"""The `Domain Adversarial Entropy Loss <https://arxiv.org/abs/1811.12833>`_

    Minimizing entropy with adversarial learning through training a domain discriminator.

    Args:
        domain_discriminator (torch.nn.Module): A domain discriminator object, which predicts
          the domains of predictions. Its input shape is :math:`(minibatch, C, H, W)` and output shape is :math:`(minibatch, 1, H, W)`

    Inputs:
        - logits (tensor): logits output of segmentation model
        - domain_label (str, optional): whether the data comes from source or target.
          Choices: ['source', 'target']. Default: 'source'

    Shape:
        - logits: :math:`(minibatch, C, H, W)` where :math:`C` means the number of classes
        - Outputs: scalar.

    Examples::

        >>> B, C, H, W = 2, 19, 512, 512
        >>> discriminator = Discriminator(num_classes=C)
        >>> dann = DomainAdversarialEntropyLoss(discriminator)
        >>> # logits output on source domain and target domain
        >>> y_s, y_t = torch.randn(B, C, H, W), torch.randn(B, C, H, W)
        >>> loss = 0.5 * (dann(y_s, "source") + dann(y_t, "target"))
    """
    def __init__(self, discriminator: nn.Module):
        super(DomainAdversarialEntropyLoss, self).__init__()
        self.discriminator = discriminator

    def forward(self, logits, domain_label='source'):
        """
        """
        assert domain_label in ['source', 'target']
        probability = F.softmax(logits, dim=1)
        entropy = prob_2_entropy(probability)
        domain_prediciton = self.discriminator(entropy)
        if domain_label == 'source':
            return bce_loss(domain_prediciton, 1)
        else:
            return bce_loss(domain_prediciton, 0)

    def train(self, mode=True):
        r"""Sets the discriminator in training mode. In the training mode,
        all the parameters in discriminator will be set requires_grad=True.

        Args:
            mode (bool): whether to set training mode (``True``) or evaluation mode (``False``). Default: ``True``.
        """
        self.discriminator.train(mode)
        for param in self.discriminator.parameters():
            param.requires_grad = mode
        return self

    def eval(self):
        r"""Sets the module in evaluation mode. In the training mode,
        all the parameters in discriminator will be set requires_grad=False.

        This is equivalent with :meth:`self.train(False) <torch.nn.Module.train>`.
        """
        return self.train(False)


==> code/dalib/adaptation/segmentation/fda.py <==
import torch.nn.functional as F
import math


def robust_entropy(y, ita=1.5, num_classes=19, reduction='mean'):
    """ Robust entropy proposed in `FDA: Fourier Domain Adaptation for Semantic Segmentation (CVPR 2020) <https://arxiv.org/abs/2004.05498>`_

    Args:
        y (tensor): logits output of segmentation model in shape of :math:`(N, C, H, W)`
        ita (float, optional): parameters for robust entropy. Default: 1.5
        num_classes (int, optional): number of classes. Default: 19
        reduction (string, optional): Specifies the reduction to apply to the output:
          ``'none'`` | ``'mean'``. ``'none'``: no reduction will be applied,
          ``'mean'``: the sum of the output will be divided by the number of
          elements in the output. Default: ``'mean'``

    Returns:
        Scalar by default. If :attr:`reduction` is ``'none'``, then :math:`(N, )`.

    """
    P = F.softmax(y, dim=1)
    logP = F.log_softmax(y, dim=1)
    PlogP = P * logP
    ent = -1.0 * PlogP.sum(dim=1)
    ent = ent / math.log(num_classes)

    # compute robust entropy
    ent = ent ** 2.0 + 1e-8
    ent = ent ** ita

    if reduction == 'mean':
        return ent.mean()
    else:
        return ent


==> code/dalib/adaptation/self_ensemble.py <==
from typing import Optional, Callable
import copy
import torch
import torch.nn as nn
import torch.nn.functional as F

from common.modules.classifier import Classifier as ClassifierBase
from dalib.translation.cyclegan.util import set_requires_grad


class ConsistencyLoss(nn.Module):
    r"""
    Consistency loss between student model output y and teacher output y_teacher
    Given specific distance measure :math:`d`, student model output:math:`y`, teacher
    model output :math:`y_{teacher}`, binary mask :math:`mask`, consistencyLoss is

    .. math::
        d(y, y_{teacher}) * mask

    Args:
        distance_measure (callable): Distance measure function.
        reduction (str, optional): Specifies the reduction to apply to the output:
          ``'none'`` | ``'mean'`` | ``'sum'``. ``'none'``: no reduction will be applied,
          ``'mean'``: the sum of the output will be divided by the number of
          elements in the output, ``'sum'``: the output will be summed. Default: ``'mean'``

    Inputs:
        - y: predictions from student model
        - y_teacher: predictions from teacher model
        - mask: binary mask

    Shape:
        - y, y_teacher: :math:`(N, C)` where C means the number of classes.
        - mask: :math:`(N, )` where N means mini-batch size.
    """

    def __init__(self, distance_measure: Callable, reduction: Optional[str] = 'mean'):
        super(ConsistencyLoss, self).__init__()
        self.distance_measure = distance_measure
        self.reduction = reduction

    def forward(self, y: torch.Tensor, y_teacher: torch.Tensor, mask: torch.Tensor):
        cons_loss = self.distance_measure(y, y_teacher)
        cons_loss = cons_loss * mask
        if self.reduction == 'mean':
            return cons_loss.mean()
        else:
            return cons_loss


class L2ConsistencyLoss(ConsistencyLoss):
    r"""
    L2 consistency loss.
    Given student model predictions :math:`y`, teacher model predictions :math:`y_{teacher}`, binary mask :math:`mask`,
    L2consistencyLoss is

    .. math::
        (\mathbb{E}_{i}\Vert y^i - y_{teacher}^i \Vert_2^2) * mask

    """

    def __init__(self, reduction: Optional[str] = 'mean'):
        def l2_distance(y: torch.Tensor, y_teacher: torch.Tensor):
            return ((y - y_teacher) ** 2).sum(dim=1)

        super(L2ConsistencyLoss, self).__init__(l2_distance, reduction)


class ClassBalanceLoss(nn.Module):
    r"""
    Class balance loss that penalises the network for making predictions that exhibit large class imbalance.
    Given predictions :math:`y` with dimension :math:`(N, C)`, we first calculate mean across mini-batch dimension,
    resulting in mini-batch mean per-class probability :math:`y_{mean}` with dimension :math:`(C, )`

    .. math::
        y_{mean}^j = \frac{1}{N} \sum_{i=1}^N y_i^j

    Then we calculate binary cross entropy loss between :math:`y_{mean}` and uniform probability vector :math:`u` with
    the same dimension where :math:`u^j` = :math:`\frac{1}{C}`

    .. math::
        loss = BCELoss(y_{mean}, u)

    Args:
        num_classes (int): Number of classes

    Inputs:
        - y (tensor): predictions from classifier

    Shape:
        - y: :math:`(N, C)` where C means the number of classes.
    """

    def __init__(self, num_classes):
        super(ClassBalanceLoss, self).__init__()
        self.uniform_distribution = torch.ones(num_classes) / num_classes

    def forward(self, y: torch.Tensor):
        return F.binary_cross_entropy(y.mean(dim=0), self.uniform_distribution.to(y.device))


class EmaTeacher(object):
    r"""
    Exponential moving average model used in `Self-ensembling for Visual Domain Adaptation (ICLR 2018) <https://arxiv.org/abs/1706.05208>`_

    We denote :math:`\theta_t'` as the parameters of teacher model at training step t, :math:`\theta_t` as the
    parameters of student model at training step t, :math:`\alpha` as decay rate. Then we update teacher model in an
    exponential moving average manner as follows

    .. math::
        \theta_t'=\alpha \theta_{t-1}' + (1-\alpha)\theta_t

    Args:
        model (torch.nn.Module): student model
        alpha (float): decay rate for EMA.

    Inputs:
        x (tensor): input data fed to teacher model

    Examples::

        >>> classifier = ImageClassifier(backbone, num_classes=31, bottleneck_dim=256).to(device)
        >>> # initialize teacher model
        >>> teacher = EmaTeacher(classifier, 0.9)
        >>> num_iterations = 1000
        >>> for _ in range(num_iterations):
        >>>     # x denotes input of one mini-batch
        >>>     # you can get teacher model's output by teacher(x)
        >>>     y_teacher = teacher(x)
        >>>     # when you want to update teacher, you should call teacher.update()
        >>>     teacher.update()
    """

    def __init__(self, model, alpha):
        self.model = model
        self.alpha = alpha
        self.teacher = copy.deepcopy(model)
        set_requires_grad(self.teacher, False)

    def update(self):
        for teacher_param, param in zip(self.teacher.parameters(), self.model.parameters()):
            teacher_param.data = self.alpha * teacher_param + (1 - self.alpha) * param

    def __call__(self, x: torch.Tensor):
        return self.teacher(x)

    def train(self, mode: Optional[bool] = True):
        self.teacher.train(mode)


class ImageClassifier(ClassifierBase):
    def __init__(self, backbone: nn.Module, num_classes: int, bottleneck_dim: Optional[int] = 256, **kwargs):
        bottleneck = nn.Sequential(
            nn.AdaptiveAvgPool2d(output_size=(1, 1)),
            nn.Flatten(),
            nn.Linear(backbone.out_features, bottleneck_dim),
            nn.BatchNorm1d(bottleneck_dim),
            nn.ReLU()
        )
        super(ImageClassifier, self).__init__(backbone, num_classes, bottleneck, bottleneck_dim, **kwargs)


==> code/dalib/modules/__init__.py <==
from .grl import *
from .domain_discriminator import *
from .kernels import *
from .entropy import *

__all__ = ['grl', 'kernels', 'domain_discriminator', 'entropy']


==> code/dalib/modules/domain_discriminator.py <==
from typing import List, Dict
import torch.nn as nn

__all__ = ['DomainDiscriminator']


class DomainDiscriminator(nn.Sequential):
    r"""Domain discriminator model from
    `"Domain-Adversarial Training of Neural Networks" (ICML 2015) <https://arxiv.org/abs/1505.07818>`_

    Distinguish whether the input features come from the source domain or the target domain.
    The source domain label is 1 and the target domain label is 0.

    Args:
        in_feature (int): dimension of the input feature
        hidden_size (int): dimension of the hidden features
        batch_norm (bool): whether use :class:`~torch.nn.BatchNorm1d`.
            Use :class:`~torch.nn.Dropout` if ``batch_norm`` is False. Default: True.

    Shape:
        - Inputs: (minibatch, `in_feature`)
        - Outputs: :math:`(minibatch, 1)`
    """

    def __init__(self, in_feature: int, hidden_size: int, batch_norm=True):
        if batch_norm:
            super(DomainDiscriminator, self).__init__(
                nn.Linear(in_feature, hidden_size),
                nn.BatchNorm1d(hidden_size),
                nn.ReLU(),
                nn.Linear(hidden_size, hidden_size),
                nn.BatchNorm1d(hidden_size),
                nn.ReLU(),
                nn.Linear(hidden_size, 1),
                nn.Sigmoid()
            )
        else:
            super(DomainDiscriminator, self).__init__(
                nn.Linear(in_feature, hidden_size),
                nn.ReLU(inplace=True),
                nn.Dropout(0.5),
                nn.Linear(hidden_size, hidden_size),
                nn.ReLU(inplace=True),
                nn.Dropout(0.5),
                nn.Linear(hidden_size, 1),
                nn.Sigmoid()
            )

    def get_parameters(self) -> List[Dict]:
        return [{"params": self.parameters(), "lr": 1.}]




==> code/dalib/modules/entropy.py <==
import torch


def entropy(predictions: torch.Tensor, reduction='none') -> torch.Tensor:
    r"""Entropy of prediction.
    The definition is:

    .. math::
        entropy(p) = - \sum_{c=1}^C p_c \log p_c

    where C is number of classes.

    Args:
        predictions (tensor): Classifier predictions. Expected to contain raw, normalized scores for each class
        reduction (str, optional): Specifies the reduction to apply to the output:
          ``'none'`` | ``'mean'``. ``'none'``: no reduction will be applied,
          ``'mean'``: the sum of the output will be divided by the number of
          elements in the output. Default: ``'mean'``

    Shape:
        - predictions: :math:`(minibatch, C)` where C means the number of classes.
        - Output: :math:`(minibatch, )` by default. If :attr:`reduction` is ``'mean'``, then scalar.
    """
    epsilon = 1e-5
    H = -predictions * torch.log(predictions + epsilon)
    H = H.sum(dim=1)
    if reduction == 'mean':
        return H.mean()
    else:
        return H


==> code/dalib/modules/gl.py <==
from typing import Optional, Any, Tuple
import numpy as np
import torch.nn as nn
from torch.autograd import Function
import torch


class GradientFunction(Function):

    @staticmethod
    def forward(ctx: Any, input: torch.Tensor, coeff: Optional[float] = 1.) -> torch.Tensor:
        ctx.coeff = coeff
        output = input * 1.0
        return output

    @staticmethod
    def backward(ctx: Any, grad_output: torch.Tensor) -> Tuple[torch.Tensor, Any]:
        return grad_output * ctx.coeff, None


class WarmStartGradientLayer(nn.Module):
    """Warm Start Gradient Layer :math:`\mathcal{R}(x)` with warm start

        The forward and backward behaviours are:

        .. math::
            \mathcal{R}(x) = x,

            \dfrac{ d\mathcal{R}} {dx} = \lambda I.

        :math:`\lambda` is initiated at :math:`lo` and is gradually changed to :math:`hi` using the following schedule:

        .. math::
            \lambda = \dfrac{2(hi-lo)}{1+\exp(- α \dfrac{i}{N})} - (hi-lo) + lo

        where :math:`i` is the iteration step.

        Parameters:
            - **alpha** (float, optional): :math:`α`. Default: 1.0
            - **lo** (float, optional): Initial value of :math:`\lambda`. Default: 0.0
            - **hi** (float, optional): Final value of :math:`\lambda`. Default: 1.0
            - **max_iters** (int, optional): :math:`N`. Default: 1000
            - **auto_step** (bool, optional): If True, increase :math:`i` each time `forward` is called.
              Otherwise use function `step` to increase :math:`i`. Default: False
        """

    def __init__(self, alpha: Optional[float] = 1.0, lo: Optional[float] = 0.0, hi: Optional[float] = 1.,
                 max_iters: Optional[int] = 1000., auto_step: Optional[bool] = False):
        super(WarmStartGradientLayer, self).__init__()
        self.alpha = alpha
        self.lo = lo
        self.hi = hi
        self.iter_num = 0
        self.max_iters = max_iters
        self.auto_step = auto_step

    def forward(self, input: torch.Tensor) -> torch.Tensor:
        """"""
        coeff = np.float(
            2.0 * (self.hi - self.lo) / (1.0 + np.exp(-self.alpha * self.iter_num / self.max_iters))
            - (self.hi - self.lo) + self.lo
        )
        if self.auto_step:
            self.step()
        return GradientFunction.apply(input, coeff)

    def step(self):
        """Increase iteration number :math:`i` by 1"""
        self.iter_num += 1


==> code/dalib/modules/grl.py <==
from typing import Optional, Any, Tuple
import numpy as np
import torch.nn as nn
from torch.autograd import Function
import torch


class GradientReverseFunction(Function):

    @staticmethod
    def forward(ctx: Any, input: torch.Tensor, coeff: Optional[float] = 1.) -> torch.Tensor:
        ctx.coeff = coeff
        output = input * 1.0
        return output

    @staticmethod
    def backward(ctx: Any, grad_output: torch.Tensor) -> Tuple[torch.Tensor, Any]:
        return grad_output.neg() * ctx.coeff, None


class GradientReverseLayer(nn.Module):
    def __init__(self):
        super(GradientReverseLayer, self).__init__()

    def forward(self, *input):
        return GradientReverseFunction.apply(*input)


class WarmStartGradientReverseLayer(nn.Module):
    """Gradient Reverse Layer :math:`\mathcal{R}(x)` with warm start

        The forward and backward behaviours are:

        .. math::
            \mathcal{R}(x) = x,

            \dfrac{ d\mathcal{R}} {dx} = - \lambda I.

        :math:`\lambda` is initiated at :math:`lo` and is gradually changed to :math:`hi` using the following schedule:

        .. math::
            \lambda = \dfrac{2(hi-lo)}{1+\exp(- α \dfrac{i}{N})} - (hi-lo) + lo

        where :math:`i` is the iteration step.

        Args:
            alpha (float, optional): :math:`α`. Default: 1.0
            lo (float, optional): Initial value of :math:`\lambda`. Default: 0.0
            hi (float, optional): Final value of :math:`\lambda`. Default: 1.0
            max_iters (int, optional): :math:`N`. Default: 1000
            auto_step (bool, optional): If True, increase :math:`i` each time `forward` is called.
              Otherwise use function `step` to increase :math:`i`. Default: False
        """

    def __init__(self, alpha: Optional[float] = 1.0, lo: Optional[float] = 0.0, hi: Optional[float] = 1.,
                 max_iters: Optional[int] = 1000., auto_step: Optional[bool] = False):
        super(WarmStartGradientReverseLayer, self).__init__()
        self.alpha = alpha
        self.lo = lo
        self.hi = hi
        self.iter_num = 0
        self.max_iters = max_iters
        self.auto_step = auto_step

    def forward(self, input: torch.Tensor) -> torch.Tensor:
        """"""
        coeff = np.float(
            2.0 * (self.hi - self.lo) / (1.0 + np.exp(-self.alpha * self.iter_num / self.max_iters))
            - (self.hi - self.lo) + self.lo
        )
        if self.auto_step:
            self.step()
        return GradientReverseFunction.apply(input, coeff)

    def step(self):
        """Increase iteration number :math:`i` by 1"""
        self.iter_num += 1


==> code/dalib/modules/kernels.py <==
from typing import Optional
import torch
import torch.nn as nn


__all__ = ['GaussianKernel']


class GaussianKernel(nn.Module):
    r"""Gaussian Kernel Matrix

    Gaussian Kernel k is defined by

    .. math::
        k(x_1, x_2) = \exp \left( - \dfrac{\| x_1 - x_2 \|^2}{2\sigma^2} \right)

    where :math:`x_1, x_2 \in R^d` are 1-d tensors.

    Gaussian Kernel Matrix K is defined on input group :math:`X=(x_1, x_2, ..., x_m),`

    .. math::
        K(X)_{i,j} = k(x_i, x_j)

    Also by default, during training this layer keeps running estimates of the
    mean of L2 distances, which are then used to set hyperparameter  :math:`\sigma`.
    Mathematically, the estimation is :math:`\sigma^2 = \dfrac{\alpha}{n^2}\sum_{i,j} \| x_i - x_j \|^2`.
    If :attr:`track_running_stats` is set to ``False``, this layer then does not
    keep running estimates, and use a fixed :math:`\sigma` instead.

    Args:
        sigma (float, optional): bandwidth :math:`\sigma`. Default: None
        track_running_stats (bool, optional): If ``True``, this module tracks the running mean of :math:`\sigma^2`.
          Otherwise, it won't track such statistics and always uses fix :math:`\sigma^2`. Default: ``True``
        alpha (float, optional): :math:`\alpha` which decides the magnitude of :math:`\sigma^2` when track_running_stats is set to ``True``

    Inputs:
        - X (tensor): input group :math:`X`

    Shape:
        - Inputs: :math:`(minibatch, F)` where F means the dimension of input features.
        - Outputs: :math:`(minibatch, minibatch)`
    """

    def __init__(self, sigma: Optional[float] = None, track_running_stats: Optional[bool] = True,
                 alpha: Optional[float] = 1.):
        super(GaussianKernel, self).__init__()
        assert track_running_stats or sigma is not None
        self.sigma_square = torch.tensor(sigma * sigma) if sigma is not None else None
        self.track_running_stats = track_running_stats
        self.alpha = alpha

    def forward(self, X: torch.Tensor) -> torch.Tensor:
        l2_distance_square = ((X.unsqueeze(0) - X.unsqueeze(1)) ** 2).sum(2)

        if self.track_running_stats:
            self.sigma_square = self.alpha * torch.mean(l2_distance_square.detach())

        return torch.exp(-l2_distance_square / (2 * self.sigma_square))

==> code/dalib/translation/__init__.py <==
from . import fourier_transform

__all__ = ['fourier_transform']

==> code/dalib/translation/cycada.py <==
import torch.nn as nn
from torch import Tensor


class SemanticConsistency(nn.Module):
    """
    Semantic consistency loss is introduced by
    `CyCADA: Cycle-Consistent Adversarial Domain Adaptation (ICML 2018) <https://arxiv.org/abs/1711.03213>`_

    This helps to prevent label flipping during image translation.

    Args:
        ignore_index (tuple, optional): Specifies target values that are ignored
            and do not contribute to the input gradient. When :attr:`size_average` is
            ``True``, the loss is averaged over non-ignored targets. Default: ().
        reduction (string, optional): Specifies the reduction to apply to the output:
            ``'none'`` | ``'mean'`` | ``'sum'``. ``'none'``: no reduction will
            be applied, ``'mean'``: the weighted mean of the output is taken,
            ``'sum'``: the output will be summed. Note: :attr:`size_average`
            and :attr:`reduce` are in the process of being deprecated, and in
            the meantime, specifying either of those two args will override
            :attr:`reduction`. Default: ``'mean'``

    Shape:
        - Input: :math:`(N, C)` where `C = number of classes`, or
          :math:`(N, C, d_1, d_2, ..., d_K)` with :math:`K \geq 1`
          in the case of `K`-dimensional loss.
        - Target: :math:`(N)` where each value is :math:`0 \leq \text{targets}[i] \leq C-1`, or
          :math:`(N, d_1, d_2, ..., d_K)` with :math:`K \geq 1` in the case of
          K-dimensional loss.
        - Output: scalar.
          If :attr:`reduction` is ``'none'``, then the same size as the target:
          :math:`(N)`, or
          :math:`(N, d_1, d_2, ..., d_K)` with :math:`K \geq 1` in the case
          of K-dimensional loss.

    Examples::

        >>> loss = SemanticConsistency()
        >>> input = torch.randn(3, 5, requires_grad=True)
        >>> target = torch.empty(3, dtype=torch.long).random_(5)
        >>> output = loss(input, target)
        >>> output.backward()
    """
    def __init__(self, ignore_index=(), reduction='mean'):
        super(SemanticConsistency, self).__init__()
        self.ignore_index = ignore_index
        self.loss = nn.CrossEntropyLoss(ignore_index=-1, reduction=reduction)

    def forward(self, input: Tensor, target: Tensor) -> Tensor:
        for class_idx in self.ignore_index:
            target[target == class_idx] = -1
        return self.loss(input, target)


==> code/dalib/translation/cyclegan/__init__.py <==
from . import discriminator
from . import generator
from . import loss
from . import transform

from .discriminator import *
from .generator import *
from .loss import *
from .transform import *


==> code/dalib/translation/cyclegan/discriminator.py <==
# ------------------------------------------------------------------------------
# Modified from https://github.com/junyanz/pytorch-CycleGAN-and-pix2pix
# ------------------------------------------------------------------------------
import torch.nn as nn
from torch.nn import init
import functools
from .util import get_norm_layer, init_weights


class NLayerDiscriminator(nn.Module):
    """Construct a PatchGAN discriminator

    Args:
        input_nc (int): the number of channels in input images.
        ndf (int): the number of filters in the last conv layer. Default: 64
        n_layers (int): the number of conv layers in the discriminator. Default: 3
        norm_layer (torch.nn.Module): normalization layer. Default: :class:`nn.BatchNorm2d`
    """

    def __init__(self, input_nc, ndf=64, n_layers=3, norm_layer=nn.BatchNorm2d):
        super(NLayerDiscriminator, self).__init__()
        if type(norm_layer) == functools.partial:  # no need to use bias as BatchNorm2d has affine parameters
            use_bias = norm_layer.func == nn.InstanceNorm2d
        else:
            use_bias = norm_layer == nn.InstanceNorm2d

        kw = 4
        padw = 1
        sequence = [nn.Conv2d(input_nc, ndf, kernel_size=kw, stride=2, padding=padw), nn.LeakyReLU(0.2, True)]
        nf_mult = 1
        nf_mult_prev = 1
        for n in range(1, n_layers):  # gradually increase the number of filters
            nf_mult_prev = nf_mult
            nf_mult = min(2 ** n, 8)
            sequence += [
                nn.Conv2d(ndf * nf_mult_prev, ndf * nf_mult, kernel_size=kw, stride=2, padding=padw, bias=use_bias),
                norm_layer(ndf * nf_mult),
                nn.LeakyReLU(0.2, True)
            ]

        nf_mult_prev = nf_mult
        nf_mult = min(2 ** n_layers, 8)
        sequence += [
            nn.Conv2d(ndf * nf_mult_prev, ndf * nf_mult, kernel_size=kw, stride=1, padding=padw, bias=use_bias),
            norm_layer(ndf * nf_mult),
            nn.LeakyReLU(0.2, True)
        ]

        sequence += [nn.Conv2d(ndf * nf_mult, 1, kernel_size=kw, stride=1, padding=padw)]  # output 1 channel prediction map
        self.model = nn.Sequential(*sequence)

    def forward(self, input):
        return self.model(input)


class PixelDiscriminator(nn.Module):
    """Construct a 1x1 PatchGAN discriminator (pixelGAN)

    Args:
        input_nc (int): the number of channels in input images.
        ndf (int): the number of filters in the last conv layer. Default: 64
        norm_layer (torch.nn.Module): normalization layer. Default: :class:`nn.BatchNorm2d`
    """

    def __init__(self, input_nc, ndf=64, norm_layer=nn.BatchNorm2d):
        super(PixelDiscriminator, self).__init__()
        if type(norm_layer) == functools.partial:  # no need to use bias as BatchNorm2d has affine parameters
            use_bias = norm_layer.func == nn.InstanceNorm2d
        else:
            use_bias = norm_layer == nn.InstanceNorm2d

        self.net = [
            nn.Conv2d(input_nc, ndf, kernel_size=1, stride=1, padding=0),
            nn.LeakyReLU(0.2, True),
            nn.Conv2d(ndf, ndf * 2, kernel_size=1, stride=1, padding=0, bias=use_bias),
            norm_layer(ndf * 2),
            nn.LeakyReLU(0.2, True),
            nn.Conv2d(ndf * 2, 1, kernel_size=1, stride=1, padding=0, bias=use_bias)]

        self.net = nn.Sequential(*self.net)

    def forward(self, input):
        return self.net(input)


def patch(ndf, input_nc=3, norm='batch', n_layers=3, init_type='normal', init_gain=0.02):
    """
    PatchGAN classifier described in the original pix2pix paper.
    It can classify whether 70×70 overlapping patches are real or fake.
    Such a patch-level discriminator architecture has fewer parameters
    than a full-image discriminator and can work on arbitrarily-sized images
    in a fully convolutional fashion.

    Args:
        ndf (int): the number of filters in the first conv layer
        input_nc (int): the number of channels in input images. Default: 3
        norm (str): the type of normalization layers used in the network. Default: 'batch'
        n_layers (int): the number of conv layers in the discriminator. Default: 3
        init_type (str): the name of the initialization method. Choices includes: ``normal`` |
            ``xavier`` | ``kaiming`` | ``orthogonal``. Default: 'normal'
        init_gain (float): scaling factor for normal, xavier and orthogonal. Default: 0.02
    """
    norm_layer = get_norm_layer(norm_type=norm)
    net = NLayerDiscriminator(input_nc, ndf, n_layers=n_layers, norm_layer=norm_layer)
    init_weights(net, init_type, init_gain=init_gain)
    return net


def pixel(ndf, input_nc=3, norm='batch', init_type='normal', init_gain=0.02):
    """
    1x1 PixelGAN discriminator can classify whether a pixel is real or not.
    It encourages greater color diversity but has no effect on spatial statistics.

    Args:
        ndf (int): the number of filters in the first conv layer
        input_nc (int): the number of channels in input images. Default: 3
        norm (str): the type of normalization layers used in the network. Default: 'batch'
        init_type (str): the name of the initialization method. Choices includes: ``normal`` |
            ``xavier`` | ``kaiming`` | ``orthogonal``. Default: 'normal'
        init_gain (float): scaling factor for normal, xavier and orthogonal. Default: 0.02
    """
    norm_layer = get_norm_layer(norm_type=norm)
    net = PixelDiscriminator(input_nc, ndf, norm_layer=norm_layer)
    init_weights(net, init_type, init_gain=init_gain)
    return net

==> code/dalib/translation/cyclegan/generator.py <==
# ------------------------------------------------------------------------------
# Modified from https://github.com/junyanz/pytorch-CycleGAN-and-pix2pix
# ------------------------------------------------------------------------------
import torch
import torch.nn as nn
import functools
from .util import get_norm_layer, init_weights


class ResnetBlock(nn.Module):
    """Define a Resnet block"""

    def __init__(self, dim, padding_type, norm_layer, use_dropout, use_bias):
        """Initialize the Resnet block

        A resnet block is a conv block with skip connections
        We construct a conv block with build_conv_block function,
        and implement skip connections in <forward> function.
        Original Resnet paper: https://arxiv.org/pdf/1512.03385.pdf
        """
        super(ResnetBlock, self).__init__()
        self.conv_block = self.build_conv_block(dim, padding_type, norm_layer, use_dropout, use_bias)

    def build_conv_block(self, dim, padding_type, norm_layer, use_dropout, use_bias):
        """Construct a convolutional block.

        Args:
            dim (int): the number of channels in the conv layer.
            padding_type (str): the name of padding layer: reflect | replicate | zero
            norm_layer (torch.nn.Module): normalization layer
            use_dropout (bool): if use dropout layers.
            use_bias (bool): if the conv layer uses bias or not

        Returns a conv block (with a conv layer, a normalization layer, and a non-linearity layer (ReLU))
        """
        conv_block = []
        p = 0
        if padding_type == 'reflect':
            conv_block += [nn.ReflectionPad2d(1)]
        elif padding_type == 'replicate':
            conv_block += [nn.ReplicationPad2d(1)]
        elif padding_type == 'zero':
            p = 1
        else:
            raise NotImplementedError('padding [%s] is not implemented' % padding_type)

        conv_block += [nn.Conv2d(dim, dim, kernel_size=3, padding=p, bias=use_bias), norm_layer(dim), nn.ReLU(True)]
        if use_dropout:
            conv_block += [nn.Dropout(0.5)]

        p = 0
        if padding_type == 'reflect':
            conv_block += [nn.ReflectionPad2d(1)]
        elif padding_type == 'replicate':
            conv_block += [nn.ReplicationPad2d(1)]
        elif padding_type == 'zero':
            p = 1
        else:
            raise NotImplementedError('padding [%s] is not implemented' % padding_type)
        conv_block += [nn.Conv2d(dim, dim, kernel_size=3, padding=p, bias=use_bias), norm_layer(dim)]

        return nn.Sequential(*conv_block)

    def forward(self, x):
        """Forward function (with skip connections)"""
        out = x + self.conv_block(x)  # add skip connections
        return out


class ResnetGenerator(nn.Module):
    """Resnet-based generator that consists of Resnet blocks between a few downsampling/upsampling operations.

    We adapt Torch code and idea from Justin Johnson's neural style transfer project(https://github.com/jcjohnson/fast-neural-style)

    """

    def __init__(self, input_nc, output_nc, ngf=64, norm_layer=nn.BatchNorm2d, use_dropout=False, n_blocks=6, padding_type='reflect'):
        """Construct a Resnet-based generator

        Args:
            input_nc (int): the number of channels in input images
            output_nc (int): the number of channels in output images
            ngf (int): the number of filters in the last conv layer
            norm_layer (torch.nn.Module): normalization layer
            use_dropout (bool): if use dropout layers
            n_blocks (int): the number of ResNet blocks
            padding_type (str): the name of padding layer in conv layers: reflect | replicate | zero
        """
        assert(n_blocks >= 0)
        super(ResnetGenerator, self).__init__()
        if type(norm_layer) == functools.partial:
            use_bias = norm_layer.func == nn.InstanceNorm2d
        else:
            use_bias = norm_layer == nn.InstanceNorm2d

        model = [nn.ReflectionPad2d(3),
                 nn.Conv2d(input_nc, ngf, kernel_size=7, padding=0, bias=use_bias),
                 norm_layer(ngf),
                 nn.ReLU(True)]

        n_downsampling = 2
        for i in range(n_downsampling):  # add downsampling layers
            mult = 2 ** i
            model += [nn.Conv2d(ngf * mult, ngf * mult * 2, kernel_size=3, stride=2, padding=1, bias=use_bias),
                      norm_layer(ngf * mult * 2),
                      nn.ReLU(True)]

        mult = 2 ** n_downsampling
        for i in range(n_blocks):       # add ResNet blocks

            model += [ResnetBlock(ngf * mult, padding_type=padding_type, norm_layer=norm_layer, use_dropout=use_dropout, use_bias=use_bias)]

        for i in range(n_downsampling):  # add upsampling layers
            mult = 2 ** (n_downsampling - i)
            model += [nn.ConvTranspose2d(ngf * mult, int(ngf * mult / 2),
                                         kernel_size=3, stride=2,
                                         padding=1, output_padding=1,
                                         bias=use_bias),
                      norm_layer(int(ngf * mult / 2)),
                      nn.ReLU(True)]
        model += [nn.ReflectionPad2d(3)]
        model += [nn.Conv2d(ngf, output_nc, kernel_size=7, padding=0)]
        model += [nn.Tanh()]

        self.model = nn.Sequential(*model)

    def forward(self, input):
        """Standard forward"""
        return self.model(input)


class UnetGenerator(nn.Module):
    """Create a Unet-based generator"""

    def __init__(self, input_nc, output_nc, num_downs, ngf=64, norm_layer=nn.BatchNorm2d, use_dropout=False):
        """Construct a Unet generator
        Args:
            input_nc (int): the number of channels in input images
            output_nc (int): the number of channels in output images
            num_downs (int): the number of downsamplings in UNet. For example, # if |num_downs| == 7,
                image of size 128x128 will become of size 1x1 # at the bottleneck
            ngf (int): the number of filters in the last conv layer
            norm_layer(torch.nn.Module): normalization layer

        We construct the U-Net from the innermost layer to the outermost layer.
        It is a recursive process.
        """
        super(UnetGenerator, self).__init__()
        # construct unet structure
        unet_block = UnetSkipConnectionBlock(ngf * 8, ngf * 8, input_nc=None, submodule=None, norm_layer=norm_layer, innermost=True)  # add the innermost layer
        for i in range(num_downs - 5):          # add intermediate layers with ngf * 8 filters
            unet_block = UnetSkipConnectionBlock(ngf * 8, ngf * 8, input_nc=None, submodule=unet_block, norm_layer=norm_layer, use_dropout=use_dropout)
        # gradually reduce the number of filters from ngf * 8 to ngf
        unet_block = UnetSkipConnectionBlock(ngf * 4, ngf * 8, input_nc=None, submodule=unet_block, norm_layer=norm_layer)
        unet_block = UnetSkipConnectionBlock(ngf * 2, ngf * 4, input_nc=None, submodule=unet_block, norm_layer=norm_layer)
        unet_block = UnetSkipConnectionBlock(ngf, ngf * 2, input_nc=None, submodule=unet_block, norm_layer=norm_layer)
        self.model = UnetSkipConnectionBlock(output_nc, ngf, input_nc=input_nc, submodule=unet_block, outermost=True, norm_layer=norm_layer)  # add the outermost layer

    def forward(self, input):
        """Standard forward"""
        return self.model(input)


class UnetSkipConnectionBlock(nn.Module):
    """Defines the Unet submodule with skip connection.
        X -------------------identity----------------------
        |-- downsampling -- |submodule| -- upsampling --|
    """

    def __init__(self, outer_nc, inner_nc, input_nc=None,
                 submodule=None, outermost=False, innermost=False, norm_layer=nn.BatchNorm2d, use_dropout=False):
        """Construct a Unet submodule with skip connections.

        Args:
            outer_nc (int): the number of filters in the outer conv layer
            inner_nc (int): the number of filters in the inner conv layer
            input_nc (int): the number of channels in input images/features
            submodule (UnetSkipConnectionBlock): previously defined submodules
            outermost (bool): if this module is the outermost module
            innermost (bool): if this module is the innermost module
            norm_layer (torch.nn.Module): normalization layer
            use_dropout (bool): if use dropout layers.
        """
        super(UnetSkipConnectionBlock, self).__init__()
        self.outermost = outermost
        if type(norm_layer) == functools.partial:
            use_bias = norm_layer.func == nn.InstanceNorm2d
        else:
            use_bias = norm_layer == nn.InstanceNorm2d
        if input_nc is None:
            input_nc = outer_nc
        downconv = nn.Conv2d(input_nc, inner_nc, kernel_size=4,
                             stride=2, padding=1, bias=use_bias)
        downrelu = nn.LeakyReLU(0.2, True)
        downnorm = norm_layer(inner_nc)
        uprelu = nn.ReLU(True)
        upnorm = norm_layer(outer_nc)

        if outermost:
            upconv = nn.ConvTranspose2d(inner_nc * 2, outer_nc,
                                        kernel_size=4, stride=2,
                                        padding=1)
            down = [downconv]
            up = [uprelu, upconv, nn.Tanh()]
            model = down + [submodule] + up
        elif innermost:
            upconv = nn.ConvTranspose2d(inner_nc, outer_nc,
                                        kernel_size=4, stride=2,
                                        padding=1, bias=use_bias)
            down = [downrelu, downconv]
            up = [uprelu, upconv, upnorm]
            model = down + up
        else:
            upconv = nn.ConvTranspose2d(inner_nc * 2, outer_nc,
                                        kernel_size=4, stride=2,
                                        padding=1, bias=use_bias)
            down = [downrelu, downconv, downnorm]
            up = [uprelu, upconv, upnorm]

            if use_dropout:
                model = down + [submodule] + up + [nn.Dropout(0.5)]
            else:
                model = down + [submodule] + up

        self.model = nn.Sequential(*model)

    def forward(self, x):
        if self.outermost:
            return self.model(x)
        else:   # add skip connections
            return torch.cat([x, self.model(x)], 1)


def resnet_9(ngf, input_nc=3, output_nc=3, norm='batch', use_dropout=False,
                       init_type='normal', init_gain=0.02):
    """
    Resnet-based generator with 9 Resnet blocks.

    Args:
        ngf (int): the number of filters in the last conv layer
        input_nc (int): the number of channels in input images. Default: 3
        output_nc (int): the number of channels in output images. Default: 3
        norm (str): the type of normalization layers used in the network. Default: 'batch'
        use_dropout (bool): whether use dropout. Default: False
        init_type (str): the name of the initialization method. Choices includes: ``normal`` |
            ``xavier`` | ``kaiming`` | ``orthogonal``. Default: 'normal'
        init_gain (float): scaling factor for normal, xavier and orthogonal. Default: 0.02
    """
    norm_layer = get_norm_layer(norm_type=norm)
    net = ResnetGenerator(input_nc, output_nc, ngf, norm_layer=norm_layer, use_dropout=use_dropout, n_blocks=9)
    init_weights(net, init_type, init_gain)
    return net


def resnet_6(ngf, input_nc=3, output_nc=3, norm='batch', use_dropout=False,
                       init_type='normal', init_gain=0.02):
    """
    Resnet-based generator with 6 Resnet blocks.

    Args:
        ngf (int): the number of filters in the last conv layer
        input_nc (int): the number of channels in input images. Default: 3
        output_nc (int): the number of channels in output images. Default: 3
        norm (str): the type of normalization layers used in the network. Default: 'batch'
        use_dropout (bool): whether use dropout. Default: False
        init_type (str): the name of the initialization method. Choices includes: ``normal`` |
            ``xavier`` | ``kaiming`` | ``orthogonal``. Default: 'normal'
        init_gain (float): scaling factor for normal, xavier and orthogonal. Default: 0.02
    """
    norm_layer = get_norm_layer(norm_type=norm)
    net = ResnetGenerator(input_nc, output_nc, ngf, norm_layer=norm_layer, use_dropout=use_dropout, n_blocks=6)
    init_weights(net, init_type, init_gain)
    return net


def unet_256(ngf, input_nc=3, output_nc=3, norm='batch', use_dropout=False,
             init_type='normal', init_gain=0.02):
    """
    `U-Net <https://arxiv.org/abs/1505.04597>`_ generator for 256x256 input images.
    The size of the input image should be a multiple of 256.

    Args:
        ngf (int): the number of filters in the last conv layer
        input_nc (int): the number of channels in input images. Default: 3
        output_nc (int): the number of channels in output images. Default: 3
        norm (str): the type of normalization layers used in the network. Default: 'batch'
        use_dropout (bool): whether use dropout. Default: False
        init_type (str): the name of the initialization method. Choices includes: ``normal`` |
            ``xavier`` | ``kaiming`` | ``orthogonal``. Default: 'normal'
        init_gain (float): scaling factor for normal, xavier and orthogonal. Default: 0.02

    """
    norm_layer = get_norm_layer(norm_type=norm)
    net = UnetGenerator(input_nc, output_nc, 8, ngf, norm_layer=norm_layer, use_dropout=use_dropout)
    init_weights(net, init_type, init_gain)
    return net


def unet_128(ngf, input_nc=3, output_nc=3, norm='batch', use_dropout=False,
             init_type='normal', init_gain=0.02):
    """
    `U-Net <https://arxiv.org/abs/1505.04597>`_ generator for 128x128 input images.
    The size of the input image should be a multiple of 128.

    Args:
        ngf (int): the number of filters in the last conv layer
        input_nc (int): the number of channels in input images. Default: 3
        output_nc (int): the number of channels in output images. Default: 3
        norm (str): the type of normalization layers used in the network. Default: 'batch'
        use_dropout (bool): whether use dropout. Default: False
        init_type (str): the name of the initialization method. Choices includes: ``normal`` |
            ``xavier`` | ``kaiming`` | ``orthogonal``. Default: 'normal'
        init_gain (float): scaling factor for normal, xavier and orthogonal. Default: 0.02

    """
    norm_layer = get_norm_layer(norm_type=norm)
    net = UnetGenerator(input_nc, output_nc, 7, ngf, norm_layer=norm_layer, use_dropout=use_dropout)
    init_weights(net, init_type, init_gain)
    return net


def unet_32(ngf, input_nc=3, output_nc=3, norm='batch', use_dropout=False,
             init_type='normal', init_gain=0.02):
    """
    `U-Net <https://arxiv.org/abs/1505.04597>`_ generator for 32x32 input images

    Args:
        ngf (int): the number of filters in the last conv layer
        input_nc (int): the number of channels in input images. Default: 3
        output_nc (int): the number of channels in output images. Default: 3
        norm (str): the type of normalization layers used in the network. Default: 'batch'
        use_dropout (bool): whether use dropout. Default: False
        init_type (str): the name of the initialization method. Choices includes: ``normal`` |
            ``xavier`` | ``kaiming`` | ``orthogonal``. Default: 'normal'
        init_gain (float): scaling factor for normal, xavier and orthogonal. Default: 0.02

    """
    norm_layer = get_norm_layer(norm_type=norm)
    net = UnetGenerator(input_nc, output_nc, 5, ngf, norm_layer=norm_layer, use_dropout=use_dropout)
    init_weights(net, init_type, init_gain)
    return net

==> code/dalib/translation/cyclegan/loss.py <==
# ------------------------------------------------------------------------------
# Modified from https://github.com/junyanz/pytorch-CycleGAN-and-pix2pix
# ------------------------------------------------------------------------------
import torch.nn as nn
import torch


class LeastSquaresGenerativeAdversarialLoss(nn.Module):
    """
    Loss for `Least Squares Generative Adversarial Network (LSGAN) <https://arxiv.org/abs/1611.04076>`_

    Args:
        reduction (str, optional): Specifies the reduction to apply to the output:
          ``'none'`` | ``'mean'`` | ``'sum'``. ``'none'``: no reduction will be applied,
          ``'mean'``: the sum of the output will be divided by the number of
          elements in the output, ``'sum'``: the output will be summed. Default: ``'mean'``

    Inputs:
        - prediction (tensor): unnormalized discriminator predictions
        - real (bool): if the ground truth label is for real images or fake images. Default: true

    .. warning::
        Do not use sigmoid as the last layer of Discriminator.

    """
    def __init__(self, reduction='mean'):
        super(LeastSquaresGenerativeAdversarialLoss, self).__init__()
        self.mse_loss = nn.MSELoss(reduction=reduction)

    def forward(self, prediction, real=True):
        if real:
            label = torch.ones_like(prediction)
        else:
            label = torch.zeros_like(prediction)
        return self.mse_loss(prediction, label)


class VanillaGenerativeAdversarialLoss(nn.Module):
    """
    Loss for `Vanilla Generative Adversarial Network <https://arxiv.org/abs/1406.2661>`_

    Args:
        reduction (str, optional): Specifies the reduction to apply to the output:
          ``'none'`` | ``'mean'`` | ``'sum'``. ``'none'``: no reduction will be applied,
          ``'mean'``: the sum of the output will be divided by the number of
          elements in the output, ``'sum'``: the output will be summed. Default: ``'mean'``

    Inputs:
        - prediction (tensor): unnormalized discriminator predictions
        - real (bool): if the ground truth label is for real images or fake images. Default: true

    .. warning::
        Do not use sigmoid as the last layer of Discriminator.

    """
    def __init__(self, reduction='mean'):
        super(VanillaGenerativeAdversarialLoss, self).__init__()
        self.bce_loss = nn.BCEWithLogitsLoss(reduction=reduction)

    def forward(self, prediction, real=True):
        if real:
            label = torch.ones_like(prediction)
        else:
            label = torch.zeros_like(prediction)
        return self.bce_loss(prediction, label)


class WassersteinGenerativeAdversarialLoss(nn.Module):
    """
    Loss for `Wasserstein Generative Adversarial Network <https://arxiv.org/abs/1701.07875>`_

    Args:
        reduction (str, optional): Specifies the reduction to apply to the output:
          ``'none'`` | ``'mean'`` | ``'sum'``. ``'none'``: no reduction will be applied,
          ``'mean'``: the sum of the output will be divided by the number of
          elements in the output, ``'sum'``: the output will be summed. Default: ``'mean'``

    Inputs:
        - prediction (tensor): unnormalized discriminator predictions
        - real (bool): if the ground truth label is for real images or fake images. Default: true

    .. warning::
        Do not use sigmoid as the last layer of Discriminator.

    """
    def __init__(self, reduction='mean'):
        super(WassersteinGenerativeAdversarialLoss, self).__init__()
        self.mse_loss = nn.MSELoss(reduction=reduction)

    def forward(self, prediction, real=True):
        if real:
            return -prediction.mean()
        else:
            return prediction.mean()

==> code/dalib/translation/cyclegan/transform.py <==
import torch
import torch.nn as nn
import torchvision.transforms as T

from common.vision.transforms import Denormalize


class Translation(nn.Module):
    """
    Image Translation Transform Module

    Args:
        generator (torch.nn.Module): An image generator, e.g. :meth:`~dalib.translation.cyclegan.resnet_9_generator`
        device (torch.device): device to put the generator. Default: 'cpu'
        mean (tuple): the normalized mean for image
        std (tuple): the normalized std for image
    Input:
        - image (PIL.Image): raw image in shape H x W x C

    Output:
        raw image in shape H x W x 3

    """
    def __init__(self, generator, device=torch.device("cpu"), mean=(0.5, 0.5, 0.5), std=(0.5, 0.5, 0.5)):
        super(Translation, self).__init__()
        self.generator = generator.to(device)
        self.device = device
        self.pre_process = T.Compose([
            T.ToTensor(),
            T.Normalize(mean, std)
        ])
        self.post_process = T.Compose([
            Denormalize(mean, std),
            T.ToPILImage()
        ])

    def forward(self, image):
        image = self.pre_process(image.copy())  # C x H x W
        image = image.to(self.device)
        generated_image = self.generator(image.unsqueeze(dim=0)).squeeze(dim=0).cpu()
        return self.post_process(generated_image)


==> code/dalib/translation/cyclegan/util.py <==
import torch.nn as nn
import functools
import random
import torch
from torch.nn import init


class Identity(nn.Module):
    def forward(self, x):
        return x


def get_norm_layer(norm_type='instance'):
    """Return a normalization layer

    Parameters:
        norm_type (str) -- the name of the normalization layer: batch | instance | none

    For BatchNorm, we use learnable affine parameters and track running statistics (mean/stddev).
    For InstanceNorm, we do not use learnable affine parameters. We do not track running statistics.
    """
    if norm_type == 'batch':
        norm_layer = functools.partial(nn.BatchNorm2d, affine=True, track_running_stats=True)
    elif norm_type == 'instance':
        norm_layer = functools.partial(nn.InstanceNorm2d, affine=False, track_running_stats=False)
    elif norm_type == 'none':
        def norm_layer(x): return Identity()
    else:
        raise NotImplementedError('normalization layer [%s] is not found' % norm_type)
    return norm_layer


def init_weights(net, init_type='normal', init_gain=0.02):
    """Initialize network weights.

    Args:
        net (torch.nn.Module): network to be initialized
        init_type (str): the name of an initialization method. Choices includes: ``normal`` |
            ``xavier`` | ``kaiming`` | ``orthogonal``
        init_gain (float): scaling factor for normal, xavier and orthogonal.

    'normal' is used in the original CycleGAN paper. But xavier and kaiming might
    work better for some applications.
    """
    def init_func(m):  # define the initialization function
        classname = m.__class__.__name__
        if hasattr(m, 'weight') and (classname.find('Conv') != -1 or classname.find('Linear') != -1):
            if init_type == 'normal':
                init.normal_(m.weight.data, 0.0, init_gain)
            elif init_type == 'xavier':
                init.xavier_normal_(m.weight.data, gain=init_gain)
            elif init_type == 'kaiming':
                init.kaiming_normal_(m.weight.data, a=0, mode='fan_in')
            elif init_type == 'orthogonal':
                init.orthogonal_(m.weight.data, gain=init_gain)
            else:
                raise NotImplementedError('initialization method [%s] is not implemented' % init_type)
            if hasattr(m, 'bias') and m.bias is not None:
                init.constant_(m.bias.data, 0.0)
        elif classname.find('BatchNorm2d') != -1:  # BatchNorm Layer's weight is not a matrix; only normal distribution applies.
            init.normal_(m.weight.data, 1.0, init_gain)
            init.constant_(m.bias.data, 0.0)

    print('initialize network with %s' % init_type)
    net.apply(init_func)  # apply the initialization function <init_func>


class ImagePool:
    """An image buffer that stores previously generated images.

    This buffer enables us to update discriminators using a history of generated images
    rather than the ones produced by the latest generators.

    Args:
        pool_size (int): the size of image buffer, if pool_size=0, no buffer will be created

    """

    def __init__(self, pool_size):
        self.pool_size = pool_size
        if self.pool_size > 0:  # create an empty pool
            self.num_imgs = 0
            self.images = []

    def query(self, images):
        """Return an image from the pool.

        Args:
            images (torch.Tensor): the latest generated images from the generator

        Returns:
            By 50/100, the buffer will return input images.
            By 50/100, the buffer will return images previously stored in the buffer,
            and insert the current images to the buffer.

        """
        if self.pool_size == 0:  # if the buffer size is 0, do nothing
            return images
        return_images = []
        for image in images:
            image = torch.unsqueeze(image.data, 0)
            if self.num_imgs < self.pool_size:   # if the buffer is not full; keep inserting current images to the buffer
                self.num_imgs = self.num_imgs + 1
                self.images.append(image)
                return_images.append(image)
            else:
                p = random.uniform(0, 1)
                if p > 0.5:  # by 50% chance, the buffer will return a previously stored image, and insert the current image into the buffer
                    random_id = random.randint(0, self.pool_size - 1)  # randint is inclusive
                    tmp = self.images[random_id].clone()
                    self.images[random_id] = image
                    return_images.append(tmp)
                else:       # by another 50% chance, the buffer will return the current image
                    return_images.append(image)
        return_images = torch.cat(return_images, 0)   # collect all the images and return
        return return_images


def set_requires_grad(net, requires_grad=False):
    """
    Set requies_grad=Fasle for all the networks to avoid unnecessary computations
    """
    for param in net.parameters():
        param.requires_grad = requires_grad


==> code/dalib/translation/fourier_transform.py <==
import numpy as np
import os
import tqdm
import random
from PIL import Image
from typing import Optional, Sequence
import torch.nn as nn


def low_freq_mutate(amp_src: np.ndarray, amp_trg: np.ndarray, beta: Optional[int] = 1):
    """
    Args:
        amp_src (numpy.ndarray): amplitude component of the Fourier transform of source image
        amp_trg (numpy.ndarray): amplitude component of the Fourier transform of target image
        beta (int, optional): the size of the center region to be replace. Default: 1

    Returns:
        amplitude component of the Fourier transform of source image
        whose low-frequency component is replaced by that of the target image.

    """
    # Shift the zero-frequency component to the center of the spectrum.
    a_src = np.fft.fftshift(amp_src, axes=(-2, -1))
    a_trg = np.fft.fftshift(amp_trg, axes=(-2, -1))

    # The low-frequency component includes
    # the area where the horizontal and vertical distance from the center does not exceed beta
    _, h, w = a_src.shape
    c_h = np.floor(h / 2.0).astype(int)
    c_w = np.floor(w / 2.0).astype(int)

    h1 = c_h - beta
    h2 = c_h + beta + 1
    w1 = c_w - beta
    w2 = c_w + beta + 1

    # The low-frequency component of source amplitude is replaced by the target amplitude
    a_src[:, h1:h2, w1:w2] = a_trg[:, h1:h2, w1:w2]
    a_src = np.fft.ifftshift(a_src, axes=(-2, -1))
    return a_src


class FourierTransform(nn.Module):
    """
    Fourier Transform is introduced by `FDA: Fourier Domain Adaptation for Semantic Segmentation (CVPR 2020) <https://arxiv.org/abs/2004.05498>`_

    Fourier Transform replace the low frequency component of the amplitude of the source image to that of the target image.
    Denote with :math:`M_{β}` a mask, whose value is zero except for the center region:

    .. math::
        M_{β}(h,w) = \mathbb{1}_{(h, w)\in [-β,β, -β, β]}

    Given images :math:`x^s` from source domain and :math:`x^t` from target domain, the source image in the target style is

    .. math::
        x^{s→t} = \mathcal{F}^{-1}([ M_{β}\circ\mathcal{F}^A(x^t) + (1-M_{β})\circ\mathcal{F}^A(x^s), \mathcal{F}^P(x^s) ])

    where :math:`\mathcal{F}^A`, :math:`\mathcal{F}^P` are the amplitude and phase component of the Fourier
    Transform :math:`\mathcal{F}` of an RGB image.

    Args:
        image_list (sequence[str]): A sequence of image list from the target domain.
        amplitude_dir (str): Specifies the directory to put the amplitude component of the target image.
        beta (int, optional): :math:`β`. Default: 1.
        rebuild (bool, optional): whether rebuild the amplitude component of the target image in the given directory.

    Inputs:
        - image (PIL Image): image from the source domain, :math:`x^t`.

    Examples:

        >>> from dalib.translation.fourier_transform import FourierTransform
        >>> image_list = ["target_image_path1", "target_image_path2"]
        >>> amplitude_dir = "path/to/amplitude_dir"
        >>> fourier_transform = FourierTransform(image_list, amplitude_dir, beta=1, rebuild=False)
        >>> source_image = np.array((256, 256, 3)) # image form source domain
        >>> source_image_in_target_style = fourier_transform(source_image)

    .. note::
        The meaning of :math:`β` is different from that of the origin paper. Experimentally, we found that the size of
        the center region in the frequency space should be constant when the image size increases. Thus we make the size
        of the center region independent of the image size. A recommended value for :math:`β` is 1.

    .. note::
        The image structure of the source domain and target domain should be as similar as possible,
        thus for segemntation tasks, FourierTransform should be used before RandomResizeCrop and other transformations.

    .. note::
        The image size of the source domain and the target domain need to be the same, thus before FourierTransform,
        you should use Resize to convert the source image to the target image size.

    Examples:

        >>> from dalib.translation.fourier_transform import FourierTransform
        >>> import common.vision.datasets.segmentation.transforms as T
        >>> from PIL import Image
        >>> target_image_list = ["target_image_path1", "target_image_path2"]
        >>> amplitude_dir = "path/to/amplitude_dir"
        >>> # build a fourier transform that translate source images to the target style
        >>> fourier_transform = T.wrapper(FourierTransform)(target_image_list, amplitude_dir)
        >>> transforms=T.Compose([
        ...     # convert source image to the size of the target image before fourier transform
        ...     T.Resize((2048, 1024)),
        ...     fourier_transform,
        ...     T.RandomResizedCrop((1024, 512)),
        ...     T.RandomHorizontalFlip(),
        ... ])
        >>> source_image = Image.open("path/to/source_image") # image form source domain
        >>> source_image_in_target_style = transforms(source_image)
    """
    # TODO add image examples when beta is different
    def __init__(self, image_list: Sequence[str], amplitude_dir: str,
                 beta: Optional[int] = 1, rebuild: Optional[bool] = False):
        super(FourierTransform, self).__init__()
        self.amplitude_dir = amplitude_dir
        if not os.path.exists(amplitude_dir) or rebuild:
            os.makedirs(amplitude_dir, exist_ok=True)
            self.build_amplitude(image_list, amplitude_dir)
        self.beta = beta
        self.length = len(image_list)

    @staticmethod
    def build_amplitude(image_list, amplitude_dir):
        # extract amplitudes from target domain
        for i, image_name in enumerate(tqdm.tqdm(image_list)):
            image = Image.open(image_name).convert('RGB')
            image = np.asarray(image, np.float32)
            image = image.transpose((2, 0, 1))
            fft = np.fft.fft2(image, axes=(-2, -1))
            amp = np.abs(fft)
            np.save(os.path.join(amplitude_dir, "{}.npy".format(i)), amp)

    def forward(self, image):
        # randomly sample a target image and load its amplitude component
        amp_trg = np.load(os.path.join(self.amplitude_dir, "{}.npy".format(random.randint(0, self.length-1))))

        image = np.asarray(image, np.float32)
        image = image.transpose((2, 0, 1))

        # get fft, amplitude on source domain
        fft_src = np.fft.fft2(image, axes=(-2, -1))
        amp_src, pha_src = np.abs(fft_src), np.angle(fft_src)
        # mutate the amplitude part of source with target
        amp_src_ = low_freq_mutate(amp_src, amp_trg, beta=self.beta)

        # mutated fft of source
        fft_src_ = amp_src_ * np.exp(1j * pha_src)

        # get the mutated image
        src_in_trg = np.fft.ifft2(fft_src_, axes=(-2, -1))
        src_in_trg = np.real(src_in_trg)

        src_in_trg = src_in_trg.transpose((1, 2, 0))
        src_in_trg = Image.fromarray(src_in_trg.clip(min=0, max=255).astype('uint8')).convert('RGB')

        return src_in_trg


==> code/data/gen_dirs.py <==
#!/usr/bin/python
# -*- coding:utf-8 -*-
 
import os
def generate(base_dir, floder,label):
	files = os.listdir(os.path.join(base_dir, floder))
	files.sort()
	print('****************')
	print('input :',dir)
	print('start...')
	listText = open('/data_SDD2/mmc_xhma/DA_DATASET/office-home/image_list/Product_aug.txt','a')
	for file in files:
		fileType = os.path.split(file)
		if fileType[1] == '.txt':
			continue
		name = base_dir.split('/')[-2] + '/' + floder + '/' + file + ' ' + str(int(label)) +'\n'
		listText.write(name)
	listText.close()
	print('down!')
	print('****************')
 
 
outer_path = '/data_SDD2/mmc_xhma/DA_DATASET/office-home/Product_augmented/'
 
 
if __name__ == '__main__':
	i = 0
	folderlist = os.listdir(outer_path)
	folderlist.sort()
	for folder in folderlist:
		generate(outer_path, folder, i)
		i += 1

==> code/data/img_aug.py <==
import Augmentor
import os
def makedir(path):
    '''
    if path does not exist in the file system, create it
    '''
    if not os.path.exists(path):
        os.makedirs(path)

datasets_root_dir = '/data_SDD2/mmc_xhma/DA_DATASET/office-home/'
dir = datasets_root_dir + 'Product/'
target_dir = datasets_root_dir + 'Product_augmented/'

makedir(target_dir)
folders = [os.path.join(dir, folder) for folder in next(os.walk(dir))[1]]
target_folders = [os.path.join(target_dir, folder) for folder in next(os.walk(dir))[1]]

for i in range(len(folders)):
    fd = folders[i]
    tfd = target_folders[i]
    # rotation
    p = Augmentor.Pipeline(source_directory=fd, output_directory=tfd)
    p.rotate(probability=1, max_left_rotation=15, max_right_rotation=15)
    p.flip_left_right(probability=0.5)
    for i in range(2):
        p.process()
    del p
    # skew
    p = Augmentor.Pipeline(source_directory=fd, output_directory=tfd)
    p.skew(probability=1, magnitude=0.2)  # max 45 degrees
    p.flip_left_right(probability=0.5)
    for i in range(2):
        p.process()
    del p
    # shear
    p = Augmentor.Pipeline(source_directory=fd, output_directory=tfd)
    p.shear(probability=1, max_shear_left=10, max_shear_right=10)
    p.flip_left_right(probability=0.5)
    for i in range(2):
        p.process()
    del p
    # random_distortion
    #p = Augmentor.Pipeline(source_directory=fd, output_directory=tfd)
    #p.random_distortion(probability=1.0, grid_width=10, grid_height=10, magnitude=5)
    #p.flip_left_right(probability=0.5)
    #for i in range(10):
    #    p.process()
    #del p


==> code/eval.py <==
import random
import time
import warnings
import sys
import argparse
import shutil
import os.path as osp
import numpy as np

import torch
import torch.nn as nn
import torch.backends.cudnn as cudnn
from torch.optim import SGD, Adam
from torch.optim.lr_scheduler import LambdaLR
from torch.utils.data import DataLoader
import torchvision.transforms as T
import torch.nn.functional as F

import common.vision.datasets as datasets
import common.vision.models as models
from common.vision.transforms import ResizeImage
from common.utils.data import ForeverDataIterator
from common.utils.metric import accuracy, ConfusionMatrix
from common.utils.meter import AverageMeter, ProgressMeter
from common.utils.analysis import collect_feature, tsne, a_distance

from intermodules.randaugment import rand_augment_transform
from intermodules.fix_utils import ImageClassifier
from intermodules.model import construct_PPNet


device = torch.device("cuda" if torch.cuda.is_available() else "cpu")

coefs = {
    'crs_ent': 1,
    'clst': 0.8,
    'sep': -0.08,
    'l1': 1e-4,
}


class TransformFixMatch(object):
    def __init__(self):
        rgb_mean = (0.485, 0.456, 0.406)
        ra_params = dict(translate_const=int(224 * 0.45), img_mean=tuple([min(255, round(255 * x)) for x in rgb_mean]),)
        normalize = T.Normalize(mean=[0.485, 0.456, 0.406], std=[0.229, 0.224, 0.225])
        self.weak = T.Compose([
            ResizeImage(256),
            T.CenterCrop(224),
            T.RandomHorizontalFlip(),
            T.ToTensor(),
            normalize
        ])
        self.strong = T.Compose([
            ResizeImage(256),
            T.CenterCrop(224),
            T.RandomHorizontalFlip(),
            T.RandomApply([
                T.ColorJitter(0.4, 0.4, 0.4, 0.0)
            ], p=1.0),
            rand_augment_transform('rand-n{}-m{}-mstd0.5'.format(2, 10), ra_params),
            T.ToTensor(),
            normalize,
        ])
        
    def __call__(self, x):
        weak = self.weak(x)
        strong = self.strong(x)
        return weak, strong
    

def main(args: argparse.Namespace):

    print(args)

    # Data loading code
    normalize = T.Normalize(mean=[0.485, 0.456, 0.406], std=[0.229, 0.224, 0.225])

    if args.center_crop:
        train_transform = T.Compose([
            ResizeImage(256),
            T.CenterCrop(224),
            T.RandomHorizontalFlip(),
            T.ToTensor(),
            normalize
        ])
    else:
        train_transform = T.Compose([
            ResizeImage(256),
            T.RandomResizedCrop(224),
            T.RandomHorizontalFlip(),
            T.ToTensor(),
            normalize
        ])

    unlabeled_transform = TransformFixMatch()

    val_transform = T.Compose([
        ResizeImage(256),
        T.CenterCrop(224),
        T.ToTensor(),
        normalize
    ])

    dataset = datasets.__dict__[args.data]
    train_source_dataset = dataset(root=args.root, task=args.source, download=True, transform=train_transform)
    train_source_loader = DataLoader(train_source_dataset, batch_size=args.batch_size,
                                     shuffle=True, num_workers=args.workers, drop_last=True, pin_memory=True)
     
    train_target_dataset = dataset(root=args.root, task=args.target, download=True, transform=unlabeled_transform)
    train_target_loader = DataLoader(train_target_dataset, batch_size=args.batch_size,

                                     shuffle=True, num_workers=args.workers, drop_last=True, pin_memory=True)
    val_dataset = dataset(root=args.root, task=args.target, download=True, transform=val_transform)
    val_loader = DataLoader(val_dataset, batch_size=args.batch_size, shuffle=False, num_workers=args.workers, pin_memory=True)

    test_loader = val_loader

    # create model
    print("=> using pre-trained model '{}'".format(args.arch))
    
    num_classes = train_source_dataset.num_classes
    args.num_cls = num_classes

    classifier = construct_PPNet(base_architecture=args.arch,
                                 pretrained=False, img_size=224,
                                 prototype_shape=(args.prototype_num_per_class*num_classes, args.bottleneck_dim, 1, 1),
                                 num_classes=num_classes,
                                 prototype_activation_function=args.prototype_activation_function,
                                 add_on_layers_type=args.add_on_layers_type,
                                 pool_type=args.spp_pool_type,
                                 distance_type=args.distance_type,
                                 scale=args.scale)
    classifier.to(device)

    # evaluate on test set
    classifier.load_state_dict(torch.load(args.checkpoint_path))
    acc1 = validate(test_loader, classifier, args)
    print("test_acc = {:3.1f}".format(acc1))


def validate(val_loader: DataLoader, model: ImageClassifier, args: argparse.Namespace) -> float:
    batch_time = AverageMeter('Time', ':6.3f')
    losses = AverageMeter('Loss', ':.4e')
    top1 = AverageMeter('Acc@1', ':6.2f')
    top5 = AverageMeter('Acc@5', ':6.2f')
    progress = ProgressMeter(
        len(val_loader),
        [batch_time, losses, top1, top5],
        prefix='Test: ')

    # witch to evaluate mode
    model.eval()

    with torch.no_grad():
        end = time.time()
        for i, (images, target) in enumerate(val_loader):
            images = images.to(device)
            target = target.to(device)

            # compute output
            output, _, _ = model(images)
            loss = F.cross_entropy(output, target)

            # measure accuracy and record loss
            acc1, acc5 = accuracy(output, target, topk=(1, 5))
            losses.update(loss.item(), images.size(0))
            top1.update(acc1.item(), images.size(0))
            top5.update(acc5.item(), images.size(0))

            # measure elapsed time
            batch_time.update(time.time() - end)
            end = time.time()
            progress.display(i)

        print(' * Acc@1 {top1.avg:.3f} Acc@5 {top5.avg:.3f}'
              .format(top1=top1, top5=top5))

    return top1.avg


if __name__ == '__main__':
    architecture_names = sorted(
        name for name in models.__dict__
        if name.islower() and not name.startswith("__")
        and callable(models.__dict__[name])
    )
    dataset_names = sorted(
        name for name in datasets.__dict__
        if not name.startswith("__") and callable(datasets.__dict__[name])
    )

    parser = argparse.ArgumentParser(description='TCPL for Interpretable Unsupervised Domain Adaptation')

    parser.add_argument("--checkpoint_path", type=str, default='./checkpoints/rw_cl.pth',  help="")

    # dataset parameters
    parser.add_argument('-root', metavar='DIR', default='./dataset/office_home', help='root path of dataset')
    parser.add_argument('-d', '--data', metavar='DATA', default='OfficeHome',
                        help='dataset: ' + ' | '.join(dataset_names) +
                             ' (default: Office31)')
    parser.add_argument('-s', '--source', default='Rw', help='source domain(s)')
    parser.add_argument('-t', '--target', default='Cl', help='target domain(s)')
    parser.add_argument('--center-crop', default=False, action='store_true',
                        help='whether use center crop during training')
    parser.add_argument('-b', '--batch-size', default=28, type=int,
                        metavar='N',
                        help='mini-batch size (default: 28)')
    # model parameters
    parser.add_argument('-a', '--arch', metavar='ARCH', default='resnet50',
                        choices=architecture_names,
                        help='backbone architecture: ' +
                             ' | '.join(architecture_names) +
                             ' (default: resnet18)')
    parser.add_argument('--bottleneck-dim', default=2048, type=int,
                        help='Dimension of bottleneck')
    parser.add_argument("--prototype_activation_function", type=str, default='log',
                        help="the activation functions for prototypes.")
    parser.add_argument("--add_on_layers_type", type=str, default='notype', help="add on layers type.")
    parser.add_argument('--prototype_num_per_class', default=10, type=int, help='')   
    parser.add_argument("--distance_type", type=str, default='cosine', help="")
    parser.add_argument("--spp_pool_type", type=str, default='avg', help="")
    parser.add_argument("--scale", type=float, default=8.0, help="")
    parser.add_argument('-j', '--workers', default=4, type=int, metavar='N', help='number of data loading workers (default: 4)')
    
    args = parser.parse_args()
    main(args)


==> code/eval.sh <==
python eval.py  --source Ar --target Rw   --checkpoint_path ./checkpoints/ar_rw.pth
python eval.py  --source Pr --target Cl   --checkpoint_path ./checkpoints/pr_cl.pth
python eval.py  --source Pr --target Rw   --checkpoint_path ./checkpoints/pr_rw.pth
python eval.py  --source Rw --target Cl   --checkpoint_path ./checkpoints/rw_cl.pth


==> code/intermodules/densenet_features.py <==
import re
import torch
import torch.nn as nn
import torch.nn.functional as F
import torch.utils.model_zoo as model_zoo
from collections import OrderedDict


model_urls = {
    'densenet121': 'https://download.pytorch.org/models/densenet121-a639ec97.pth',
    'densenet169': 'https://download.pytorch.org/models/densenet169-b2777c0a.pth',
    'densenet201': 'https://download.pytorch.org/models/densenet201-c1103571.pth',
    'densenet161': 'https://download.pytorch.org/models/densenet161-8d451a50.pth',
}
model_dir = './pretrained_models'


class _DenseLayer(nn.Sequential):

    num_layers = 2

    def __init__(self, num_input_features, growth_rate, bn_size, drop_rate):
        super(_DenseLayer, self).__init__()
        self.add_module('norm1', nn.BatchNorm2d(num_input_features)),
        self.add_module('relu1', nn.ReLU(inplace=True)),
        self.add_module('conv1', nn.Conv2d(num_input_features, bn_size *
                        growth_rate, kernel_size=1, stride=1, bias=False)),
        self.add_module('norm2', nn.BatchNorm2d(bn_size * growth_rate)),
        self.add_module('relu2', nn.ReLU(inplace=True)),
        self.add_module('conv2', nn.Conv2d(bn_size * growth_rate, growth_rate,
                        kernel_size=3, stride=1, padding=1, bias=False)),
        self.drop_rate = drop_rate

    def forward(self, x):
        new_features = super(_DenseLayer, self).forward(x)
        if self.drop_rate > 0:
            new_features = F.dropout(new_features, p=self.drop_rate, training=self.training)

        # channelwise concatenation
        return torch.cat([x, new_features], 1)

    def layer_conv_info(self):
        layer_kernel_sizes = [1, 3]
        layer_strides = [1, 1]
        layer_paddings = [0, 1]

        return layer_kernel_sizes, layer_strides, layer_paddings


class _DenseBlock(nn.Sequential):
    def __init__(self, num_layers, num_input_features, bn_size, growth_rate, drop_rate):
        super(_DenseBlock, self).__init__()
        self.block_kernel_sizes = []
        self.block_strides = []
        self.block_paddings = []

        for i in range(num_layers):
            layer = _DenseLayer(num_input_features + i * growth_rate, growth_rate, bn_size, drop_rate)
            layer_kernel_sizes, layer_strides, layer_paddings = layer.layer_conv_info()
            self.block_kernel_sizes.extend(layer_kernel_sizes)
            self.block_strides.extend(layer_strides)
            self.block_paddings.extend(layer_paddings)
            self.add_module('denselayer%d' % (i + 1), layer)

        self.num_layers = _DenseLayer.num_layers * num_layers

    def block_conv_info(self):
        return self.block_kernel_sizes, self.block_strides, self.block_paddings


class _Transition(nn.Sequential):

    num_layers = 1

    def __init__(self, num_input_features, num_output_features):
        super(_Transition, self).__init__()
        self.add_module('norm', nn.BatchNorm2d(num_input_features))
        self.add_module('relu', nn.ReLU(inplace=True))
        self.add_module('conv', nn.Conv2d(num_input_features, num_output_features,
                                          kernel_size=1, stride=1, bias=False))
        self.add_module('pool', nn.AvgPool2d(kernel_size=2, stride=2)) # AvgPool2d has no padding

    def block_conv_info(self):
        return [1, 2], [1, 2], [0, 0]


class DenseNet_features(nn.Module):
    r"""Densenet-BC model class, based on
    `"Densely Connected Convolutional Networks" <https://arxiv.org/pdf/1608.06993.pdf>`_

    Args:
        growth_rate (int) - how many filters to add each layer (`k` in paper)
        block_config (list of 4 ints) - how many layers in each pooling block
        num_init_features (int) - the number of filters to learn in the first convolution layer
        bn_size (int) - multiplicative factor for number of bottle neck layers
          (i.e. bn_size * k features in the bottleneck layer)
        drop_rate (float) - dropout rate after each dense layer
        num_classes (int) - number of classification classes
    """

    def __init__(self, growth_rate=32, block_config=(6, 12, 24, 16),
                 num_init_features=64, bn_size=4, drop_rate=0, num_classes=1000):

        super(DenseNet_features, self).__init__()
        self.kernel_sizes = []
        self.strides = []
        self.paddings = []

        self.n_layers = 0

        # First convolution
        self.features = nn.Sequential(OrderedDict([
            ('conv0', nn.Conv2d(in_channels=3, out_channels=num_init_features, kernel_size=7, stride=2, padding=3, bias=False)),
            ('norm0', nn.BatchNorm2d(num_init_features)),
            ('relu0', nn.ReLU(inplace=True)),
            ('pool0', nn.MaxPool2d(kernel_size=3, stride=2, padding=1)),
        ]))

        self.kernel_sizes.extend([7, 3])
        self.strides.extend([2, 2])
        self.paddings.extend([3, 1])

        # Each denseblock
        num_features = num_init_features
        for i, num_layers in enumerate(block_config):
            block = _DenseBlock(num_layers=num_layers, num_input_features=num_features,
                                bn_size=bn_size, growth_rate=growth_rate, drop_rate=drop_rate)
            self.n_layers += block.num_layers

            block_kernel_sizes, block_strides, block_paddings = block.block_conv_info()
            self.kernel_sizes.extend(block_kernel_sizes)
            self.strides.extend(block_strides)
            self.paddings.extend(block_paddings)

            self.features.add_module('denseblock%d' % (i + 1), block)
            num_features = num_features + num_layers * growth_rate
            if i != len(block_config) - 1:
                trans = _Transition(num_input_features=num_features, num_output_features=num_features // 2)

                self.n_layers += trans.num_layers

                block_kernel_sizes, block_strides, block_paddings = trans.block_conv_info()
                self.kernel_sizes.extend(block_kernel_sizes)
                self.strides.extend(block_strides)
                self.paddings.extend(block_paddings)

                self.features.add_module('transition%d' % (i + 1), trans)
                num_features = num_features // 2

        # Final batch norm
        self.features.add_module('norm5', nn.BatchNorm2d(num_features))
        self.features.add_module('final_relu', nn.ReLU(inplace=True))

        # Official init from torch repo.
        for m in self.modules():
            if isinstance(m, nn.Conv2d):
                nn.init.kaiming_normal_(m.weight)
            elif isinstance(m, nn.BatchNorm2d):
                nn.init.constant_(m.weight, 1)
                nn.init.constant_(m.bias, 0)
            elif isinstance(m, nn.Linear):
                nn.init.constant_(m.bias, 0)

    def forward(self, x):
        return self.features(x)

    def conv_info(self):
        return self.kernel_sizes, self.strides, self.paddings

    def num_layers(self):
        return self.n_layers

    def __repr__(self):
        template = 'densenet{}_features'
        return template.format((self.num_layers() + 2))


def densenet121_features(pretrained=False, **kwargs):
    r"""Densenet-121 model from
    `"Densely Connected Convolutional Networks" <https://arxiv.org/pdf/1608.06993.pdf>`_

    Args:
        pretrained (bool): If True, returns a model pre-trained on ImageNet
    """
    model = DenseNet_features(num_init_features=64, growth_rate=32, block_config=(6, 12, 24, 16),
                     **kwargs)
    if pretrained:
        # '.'s are no longer allowed in module names, but pervious _DenseLayer
        # has keys 'norm.1', 'relu.1', 'conv.1', 'norm.2', 'relu.2', 'conv.2'.
        # They are also in the checkpoints in model_urls. This pattern is used
        # to find such keys.
        pattern = re.compile(
            r'^(.*denselayer\d+\.(?:norm|relu|conv))\.((?:[12])\.(?:weight|bias|running_mean|running_var))$')
        state_dict = model_zoo.load_url(model_urls['densenet121'], model_dir=model_dir)
        for key in list(state_dict.keys()):
            '''
            example
            key 'features.denseblock4.denselayer24.norm.2.running_var'
            res.group(1) 'features.denseblock4.denselayer24.norm'
            res.group(2) '2.running_var'
            new_key 'features.denseblock4.denselayer24.norm2.running_var'
            '''
            res = pattern.match(key)
            if res:
                new_key = res.group(1) + res.group(2)
                state_dict[new_key] = state_dict[key]
                del state_dict[key]

        del state_dict['classifier.weight']
        del state_dict['classifier.bias']
        model.load_state_dict(state_dict)
    return model


def densenet169_features(pretrained=False, **kwargs):
    r"""Densenet-169 model from
    `"Densely Connected Convolutional Networks" <https://arxiv.org/pdf/1608.06993.pdf>`_

    Args:
        pretrained (bool): If True, returns a model pre-trained on ImageNet
    """
    model = DenseNet_features(num_init_features=64, growth_rate=32, block_config=(6, 12, 32, 32),
                     **kwargs)
    if pretrained:
        # '.'s are no longer allowed in module names, but pervious _DenseLayer
        # has keys 'norm.1', 'relu.1', 'conv.1', 'norm.2', 'relu.2', 'conv.2'.
        # They are also in the checkpoints in model_urls. This pattern is used
        # to find such keys.
        pattern = re.compile(
            r'^(.*denselayer\d+\.(?:norm|relu|conv))\.((?:[12])\.(?:weight|bias|running_mean|running_var))$')
        state_dict = model_zoo.load_url(model_urls['densenet169'], model_dir=model_dir)
        for key in list(state_dict.keys()):
            '''
            example
            key 'features.denseblock4.denselayer24.norm.2.running_var'
            res.group(1) 'features.denseblock4.denselayer24.norm'
            res.group(2) '2.running_var'
            new_key 'features.denseblock4.denselayer24.norm2.running_var'
            '''
            res = pattern.match(key)
            if res:
                new_key = res.group(1) + res.group(2)
                state_dict[new_key] = state_dict[key]
                del state_dict[key]

        del state_dict['classifier.weight']
        del state_dict['classifier.bias']
        model.load_state_dict(state_dict)
    return model


def densenet201_features(pretrained=False, **kwargs):
    r"""Densenet-201 model from
    `"Densely Connected Convolutional Networks" <https://arxiv.org/pdf/1608.06993.pdf>`_

    Args:
        pretrained (bool): If True, returns a model pre-trained on ImageNet
    """
    model = DenseNet_features(num_init_features=64, growth_rate=32, block_config=(6, 12, 48, 32),
                     **kwargs)
    if pretrained:
        # '.'s are no longer allowed in module names, but pervious _DenseLayer
        # has keys 'norm.1', 'relu.1', 'conv.1', 'norm.2', 'relu.2', 'conv.2'.
        # They are also in the checkpoints in model_urls. This pattern is used
        # to find such keys.
        pattern = re.compile(
            r'^(.*denselayer\d+\.(?:norm|relu|conv))\.((?:[12])\.(?:weight|bias|running_mean|running_var))$')
        state_dict = model_zoo.load_url(model_urls['densenet201'], model_dir=model_dir)
        for key in list(state_dict.keys()):
            '''
            example
            key 'features.denseblock4.denselayer24.norm.2.running_var'
            res.group(1) 'features.denseblock4.denselayer24.norm'
            res.group(2) '2.running_var'
            new_key 'features.denseblock4.denselayer24.norm2.running_var'
            '''
            res = pattern.match(key)
            if res:
                new_key = res.group(1) + res.group(2)
                state_dict[new_key] = state_dict[key]
                del state_dict[key]

        del state_dict['classifier.weight']
        del state_dict['classifier.bias']
        model.load_state_dict(state_dict)

    return model


def densenet161_features(pretrained=False, **kwargs):
    r"""Densenet-161 model from
    `"Densely Connected Convolutional Networks" <https://arxiv.org/pdf/1608.06993.pdf>`_

    Args:
        pretrained (bool): If True, returns a model pre-trained on ImageNet
    """
    model = DenseNet_features(num_init_features=96, growth_rate=48, block_config=(6, 12, 36, 24),
                     **kwargs)
    if pretrained:
        # '.'s are no longer allowed in module names, but pervious _DenseLayer
        # has keys 'norm.1', 'relu.1', 'conv.1', 'norm.2', 'relu.2', 'conv.2'.
        # They are also in the checkpoints in model_urls. This pattern is used
        # to find such keys.
        pattern = re.compile(
            r'^(.*denselayer\d+\.(?:norm|relu|conv))\.((?:[12])\.(?:weight|bias|running_mean|running_var))$')


        state_dict = model_zoo.load_url(model_urls['densenet161'], model_dir=model_dir)
        for key in list(state_dict.keys()):
            '''
            example
            key 'features.denseblock4.denselayer24.norm.2.running_var'
            res.group(1) 'features.denseblock4.denselayer24.norm'
            res.group(2) '2.running_var'
            new_key 'features.denseblock4.denselayer24.norm2.running_var'
            '''
            res = pattern.match(key)
            if res:
                new_key = res.group(1) + res.group(2)
                state_dict[new_key] = state_dict[key]
                del state_dict[key]


        del state_dict['classifier.weight']
        del state_dict['classifier.bias']
        model.load_state_dict(state_dict)

    return model

if __name__ == '__main__':

    d161 = densenet161_features(True)
    print(d161)

    d201 = densenet201_features(True)
    print(d201)

    d169 = densenet169_features(True)
    print(d169)

    d121 = densenet121_features(True)
    print(d121)


==> code/intermodules/fix_utils.py <==
from typing import Tuple, Optional, List, Dict
import torch.nn as nn
import torch

import torch.nn.functional as F
from dalib.modules.grl import WarmStartGradientReverseLayer


def shift_log(x: torch.Tensor, offset: Optional[float] = 1e-6) -> torch.Tensor:
    return torch.log(torch.clamp(x + offset, max=1.))

class ImageClassifier(nn.Module):
    def __init__(self, backbone: nn.Module, num_classes: int, bottleneck: Optional[nn.Module] = None,
                 bottleneck_dim: Optional[int] = -1, head: Optional[nn.Module] = None, finetune=True):
        super(ImageClassifier, self).__init__()
        self.backbone = nn.Sequential(backbone,nn.AdaptiveAvgPool2d(output_size=(1, 1)),
            nn.Flatten())
        bottleneck = nn.Sequential(
            
            nn.Linear(backbone.out_features, bottleneck_dim),
            nn.BatchNorm1d(bottleneck_dim),
            nn.ReLU()
        )
        self.num_classes = num_classes
        if bottleneck is None:
            self.bottleneck = nn.Sequential(
            )
            self._features_dim = backbone.out_features
        else:
            self.bottleneck = bottleneck
            assert bottleneck_dim > 0
            self._features_dim = bottleneck_dim

        if head is None:
            self.head = nn.Linear(self._features_dim, num_classes)
        else:
            self.head = head
        self.finetune = finetune

    @property
    def features_dim(self) -> int:
        """The dimension of features before the final `head` layer"""
        return self._features_dim

    def forward(self, x: torch.Tensor) -> Tuple[torch.Tensor, torch.Tensor]:
        """"""
        f = self.backbone(x)
        f1 = self.bottleneck(f)
        predictions = self.head(f1)
        return predictions, f

    def get_parameters(self, base_lr=1.0) -> List[Dict]:
        """A parameter list which decides optimization hyper-parameters,
            such as the relative learning rate of each layer
        """
        params = [
            {"params": self.backbone.parameters(), "lr": 0.1 * base_lr if self.finetune else 1.0 * base_lr},
            {"params": self.bottleneck.parameters(), "lr": 1.0 * base_lr},
            {"params": self.head.parameters(), "lr": 1.0 * base_lr},
        ]

        return params

==> code/intermodules/helpers.py <==
import os
import torch
import numpy as np

def list_of_distances(X, Y):
    return torch.sum((torch.unsqueeze(X, dim=2) - torch.unsqueeze(Y.t(), dim=0)) ** 2, dim=1)

def make_one_hot(target, target_one_hot):
    target = target.view(-1,1)
    target_one_hot.zero_()
    target_one_hot.scatter_(dim=1, index=target, value=1.)

def makedir(path):
    '''
    if path does not exist in the file system, create it
    '''
    if not os.path.exists(path):
        os.makedirs(path)

def print_and_write(str, file):
    print(str)
    file.write(str + '\n')

def find_high_activation_crop(activation_map, percentile=95):
    threshold = np.percentile(activation_map, percentile)
    mask = np.ones(activation_map.shape)
    mask[activation_map < threshold] = 0
    lower_y, upper_y, lower_x, upper_x = 0, 0, 0, 0
    for i in range(mask.shape[0]):
        if np.amax(mask[i]) > 0.5:
            lower_y = i
            break
    for i in reversed(range(mask.shape[0])):
        if np.amax(mask[i]) > 0.5:
            upper_y = i
            break
    for j in range(mask.shape[1]):
        if np.amax(mask[:,j]) > 0.5:
            lower_x = j
            break
    for j in reversed(range(mask.shape[1])):
        if np.amax(mask[:,j]) > 0.5:
            upper_x = j
            break
    return lower_y, upper_y+1, lower_x, upper_x+1


==> code/intermodules/model.py <==
import torch
import torch.nn as nn
import torch.utils.model_zoo as model_zoo
import torch.nn.functional as F
from typing import Tuple, Optional, List, Dict

from .resnet_features import resnet18_features, resnet34_features, resnet50_features, resnet101_features, resnet152_features
from .densenet_features import densenet121_features, densenet161_features, densenet169_features, densenet201_features
from .vgg_features import vgg11_features, vgg11_bn_features, vgg13_features, vgg13_bn_features, vgg16_features, vgg16_bn_features,\
                         vgg19_features, vgg19_bn_features

from .receptive_field import compute_proto_layer_rf_info_v2

base_architecture_to_features = {'resnet18': resnet18_features,
                                 'resnet34': resnet34_features,
                                 'resnet50': resnet50_features,
                                 'resnet101': resnet101_features,
                                 'resnet152': resnet152_features,
                                 'densenet121': densenet121_features,
                                 'densenet161': densenet161_features,
                                 'densenet169': densenet169_features,
                                 'densenet201': densenet201_features,
                                 'vgg11': vgg11_features,
                                 'vgg11_bn': vgg11_bn_features,
                                 'vgg13': vgg13_features,
                                 'vgg13_bn': vgg13_bn_features,
                                 'vgg16': vgg16_features,
                                 'vgg16_bn': vgg16_bn_features,
                                 'vgg19': vgg19_features,
                                 'vgg19_bn': vgg19_bn_features}

def style_pool2d(input, kernel_size, stride=None, eps=1e-12):
    if isinstance(kernel_size, int):
        kernel_size = (kernel_size, kernel_size)
    if stride is None:
        stride = kernel_size
    elif isinstance(stride, int):
        stride = (stride, stride)
    n, c, h, w = input.shape
    new_h, new_w = int((h - kernel_size[0]) / stride[0] + 1), int((w - kernel_size[1]) / stride[1] + 1)

    windows = F.unfold(input, kernel_size=kernel_size, stride=stride)
    windows = windows.view(n, c, kernel_size[0], kernel_size[1], -1)
    var, mean = torch.var_mean(windows, dim=(2, 3), unbiased=False)  # (n, c, new_h * new_w)
    std = torch.sqrt(var + eps)

    windows = torch.cat((mean, std), dim=1)
    windows = windows.view(n, c * 2, new_h, new_w)  # (n, c * 2, new_h, new_w)
    return windows


class PPNet(nn.Module):

    def __init__(self, 
                 features, 
                 img_size, 
                 prototype_shape,
                 proto_layer_rf_info, 
                 num_classes, 
                 init_weights=True,
                 prototype_activation_function='linear',
                 add_on_layers_type='bottleneck',
                 finetune=True,
                 pool_type='avg',
                 if_spp=True,
                 distance_type='cosine',
                 pool_sizes=[2,4,6,7], 
                 scale=8.0): #  best pooling siezes is achieved as [2 4 6 7]

        super(PPNet, self).__init__()
        self.img_size = img_size
        self.prototype_shape = prototype_shape
        self.num_prototypes = prototype_shape[0]
        self.num_classes = num_classes
        self.epsilon = 1e-4
        self.finetune = finetune
        self.add_on_layers_type = add_on_layers_type
        self.if_spp = if_spp
        self.distance_type = distance_type
        self.scale = scale
    
        if pool_sizes is None:
            self.pool_sizes = [1]
        else:
            self.pool_sizes = pool_sizes             

        pool_funcs = []
        
        for pool_size in pool_sizes:
            if pool_type == 'avg':
                pool_funcs.append(nn.AdaptiveAvgPool2d((pool_size, pool_size)))
            elif pool_type == 'max':
                pool_funcs.append(nn.AdaptiveMaxPool2d((pool_size, pool_size)))
                
        self.pool_funcs = pool_funcs
        
        # prototype_activation_function could be 'log', 'linear',
        # or a generic function that converts distance to similarity score
        self.prototype_activation_function = prototype_activation_function

        '''
        Here we are initializing the class identities of the prototypes
        Without domain specific knowledge we allocate the same number of
        prototypes for each class
        '''
        assert(self.num_prototypes % self.num_classes == 0)
        # a onehot indication matrix for each prototype's class identity
        self.prototype_class_identity = torch.zeros(self.num_prototypes,
                                                    self.num_classes)

        num_prototypes_per_class = self.num_prototypes // self.num_classes
        for j in range(self.num_prototypes):
            self.prototype_class_identity[j, j // num_prototypes_per_class] = 1

        self.proto_layer_rf_info = proto_layer_rf_info

        # this has to be named features to allow the precise loading
        self.features = features

        features_name = str(self.features).upper()
        if features_name.startswith('VGG') or features_name.startswith('RES'):
            first_add_on_layer_in_channels = \
                [i for i in features.modules() if isinstance(i, nn.Conv2d)][-1].out_channels
        elif features_name.startswith('DENSE'):
            first_add_on_layer_in_channels = \
                [i for i in features.modules() if isinstance(i, nn.BatchNorm2d)][-1].num_features
        else:
            raise Exception('other base base_architecture NOT implemented')

        if add_on_layers_type == 'bottleneck':
            add_on_layers = []
            current_in_channels = first_add_on_layer_in_channels
            while (current_in_channels > self.prototype_shape[1]) or (len(add_on_layers) == 0):
                current_out_channels = max(self.prototype_shape[1], (current_in_channels // 2))
                add_on_layers.append(nn.Conv2d(in_channels=current_in_channels,
                                               out_channels=current_out_channels,
                                               kernel_size=1))
                add_on_layers.append(nn.BatchNorm2d(current_out_channels))
                add_on_layers.append(nn.ReLU())
                add_on_layers.append(nn.Conv2d(in_channels=current_out_channels,
                                               out_channels=current_out_channels,
                                               kernel_size=1))
                add_on_layers.append(nn.BatchNorm2d(current_out_channels))
                add_on_layers.append(nn.ReLU())
                # if current_out_channels > self.prototype_shape[1]:
                #     add_on_layers.append(nn.ReLU())
                # else:
                #     assert(current_out_channels == self.prototype_shape[1])
                    # add_on_layers.append(nn.Sigmoid())
                current_in_channels = current_in_channels // 2
            self.add_on_layers = nn.Sequential(*add_on_layers)
        else:
            self.add_on_layers = nn.Sequential(
                nn.Conv2d(in_channels=first_add_on_layer_in_channels, out_channels=self.prototype_shape[1], kernel_size=1),
                nn.BatchNorm2d(self.prototype_shape[1]),
                nn.ReLU()
                )
         
        self.prototype_vectors = nn.Parameter(torch.rand(self.prototype_shape),
                                              requires_grad=True)

        # do not make this just a tensor,
        # since it will not be moved automatically to gpu
        self.ones = nn.Parameter(torch.ones(self.prototype_shape),
                                 requires_grad=False)

        self.last_layer = nn.Linear(self.prototype_shape[0], self.num_classes,
                                    bias=False) # do not use bias
        if init_weights:
            self._initialize_weights()

    def reset_parameters(self):
        import math
        stdv = 1. / math.sqrt(self.prototype_vectors.size(1))
        self.prototype_vectors.data.uniform_(-stdv, stdv)

    def set_last_layer_incorrect_connection(self, incorrect_strength):
        '''
        the incorrect strength will be actual strength if -0.5 then input -0.5
        '''
        positive_one_weights_locations = torch.t(self.prototype_class_identity)
        negative_one_weights_locations = 1 - positive_one_weights_locations

        correct_class_connection = 1
        incorrect_class_connection = incorrect_strength
        self.last_layer.weight.data.copy_(
            correct_class_connection * positive_one_weights_locations
            + incorrect_class_connection * negative_one_weights_locations)

    def _initialize_weights(self):
        for m in self.add_on_layers.modules():
            if isinstance(m, nn.Conv2d):
                # every init technique has an underscore _ in the name
                nn.init.kaiming_normal_(m.weight, mode='fan_out', nonlinearity='relu')

                if m.bias is not None:
                    nn.init.constant_(m.bias, 0)

            elif isinstance(m, nn.BatchNorm2d):
                nn.init.constant_(m.weight, 1)
                nn.init.constant_(m.bias, 0)
                
        self.set_last_layer_incorrect_connection(incorrect_strength=-0.5)
        self.reset_parameters()
        
    def conv_features(self, x):
        '''
        the feature input to prototype layer
        '''
        feat    = self.features(x)
        x = self.add_on_layers(feat)
        return torch.flatten(F.adaptive_avg_pool2d(feat, (1, 1)), 1), x   

    @property
    def features_dim(self) -> int:
        """The dimension of features before the final `head` layer"""
        return self.num_prototypes
    
    @staticmethod
    def _weighted_l2_convolution(input, filter, weights):
        '''
        input of shape N * c * h * w
        filter of shape P * c * h1 * w1
        weight of shape P * c * h1 * w1
        '''
        input2 = input ** 2
        input_patch_weighted_norm2 = F.conv2d(input=input2, weight=weights)

        filter2 = filter ** 2
        weighted_filter2 = filter2 * weights
        filter_weighted_norm2 = torch.sum(weighted_filter2, dim=(1, 2, 3))
        filter_weighted_norm2_reshape = filter_weighted_norm2.view(-1, 1, 1)

        weighted_filter = filter * weights
        weighted_inner_product = F.conv2d(input=input, weight=weighted_filter)

        # use broadcast
        intermediate_result = \
            - 2 * weighted_inner_product + filter_weighted_norm2_reshape
        # x2_patch_sum and intermediate_result are of the same shape
        distances = F.relu(input_patch_weighted_norm2 + intermediate_result)

        return distances

    def _l2_convolution(self, x):
        
        '''
        apply self.prototype_vectors as l2-convolution filters on input x
        |x - self.prototype_vectors|^2
        '''
        x2 = x ** 2
        x2_patch_sum = F.conv2d(input=x2, weight=self.ones)

        p2 = self.prototype_vectors ** 2
        p2 = torch.sum(p2, dim=(1, 2, 3))
        # p2 is a vector of shape (num_prototypes,)
        # then we reshape it to (num_prototypes, 1, 1)
        p2_reshape = p2.view(-1, 1, 1)

        xp = F.conv2d(input=x, weight=self.prototype_vectors)
        intermediate_result = - 2 * xp + p2_reshape  # use broadcast
        # x2_patch_sum and intermediate_result are of the same shape
        distances = F.relu(x2_patch_sum + intermediate_result)

        return distances
    
    def _cosine_similarity(self, x):
        N, C, H, W = x.shape
        x = x.permute(0, 2, 3, 1)
        x = x.reshape(-1, x.size()[-1])
        ex = x / torch.norm(x, 2, 1, keepdim=True)
        ew = self.prototype_vectors.view(self.prototype_vectors.size()[0], -1) / torch.norm(self.prototype_vectors.view(self.prototype_vectors.size()[0], -1), 2, 1, keepdim=True)
        similarity = torch.mm(self.scale * ex, ew.t())
        return similarity.view(N, H, W, self.prototype_vectors.size()[0]).permute(0, 3, 1, 2)
        
    def _spp(self, feature, push=False):
            
        N, C, H, W = feature.shape
        pyramid_similarity = torch.zeros([len(self.pool_funcs), N, self.num_prototypes]).cuda()
        pyramid_similarity_map = torch.zeros([len(self.pool_funcs), N, self.num_prototypes, H, W]).cuda()        
        
        for id, pool_func in enumerate(self.pool_funcs):
            x = pool_func(feature)
            _, _, h, w = x.shape
            if self.distance_type == 'l2':
                similarity = - self._l2_convolution(x) 
            elif self.distance_type == 'cosine':
                similarity =  self._cosine_similarity(x) 
            else:
                raise EOFError

            similarity_map = F.interpolate(similarity, size=(H, W), mode='bilinear', align_corners=True)
            max_similarity = F.max_pool2d(similarity,
                                          kernel_size=(similarity.size()[2],
                                                       similarity.size()[3]))
            
            max_similarity = max_similarity.view(-1, self.num_prototypes)
            pyramid_similarity[id] = max_similarity
            pyramid_similarity_map[id] = similarity_map
        
        pyramid_similarity = F.max_pool1d(pyramid_similarity.permute(1,2,0), kernel_size=len(self.pool_funcs))
        pyramid_similarity_map = F.max_pool1d(pyramid_similarity_map.permute(1,2,3,4,0).reshape([N, -1, len(self.pool_funcs)]), kernel_size=len(self.pool_funcs))

        max_similarity = pyramid_similarity.view(-1, self.num_prototypes)
        pyramid_similarity_map = pyramid_similarity_map.reshape([N, self.num_prototypes, H, W])
        
        # global min pooling
        if self.distance_type == 'l2':
            min_distances = - max_similarity
            min_distances_map = - pyramid_similarity_map
            prototype_activation = self.distance_2_similarity(min_distances)
            
        elif self.distance_type == 'cosine': 
            min_distances = 1 - max_similarity / self.scale
            min_distances_map =  1 - pyramid_similarity_map / self.scale
            prototype_activation = max_similarity # 分类特征
    
        if not push:
            return prototype_activation, min_distances
        else:
            return min_distances_map
            
    def prototype_distances(self, x):
        '''
        x is the raw input
        '''
        feat, conv_features = self.conv_features(x)
        prototype_activation, min_distances = self._spp(conv_features)
       
        return torch.flatten(F.adaptive_avg_pool2d(conv_features, (1, 1)), 1), prototype_activation, min_distances

    def distance_2_similarity(self, distances):
        if self.prototype_activation_function == 'log':
            return torch.log((distances + 1) / (distances + self.epsilon))
        elif self.prototype_activation_function == 'linear':
            return -distances
        else:
            return self.prototype_activation_function(distances)

    def forward(self, x):
        conv_features_flat, feat_clf, min_distances = self.prototype_distances(x)
        # logits = feat_clf
        logits = self.last_layer(feat_clf)
        return logits, min_distances, conv_features_flat



    def __repr__(self):
        # PPNet(self, features, img_size, prototype_shape,
        # proto_layer_rf_info, num_classes, init_weights=True):
        rep = (
            'PPNet(\n'
            '\tfeatures: {},\n'
            '\timg_size: {},\n'
            '\tprototype_shape: {},\n'
            '\tproto_layer_rf_info: {},\n'
            '\tnum_classes: {},\n'
            '\tepsilon: {}\n'
            ')'
        )

        return rep.format(self.features,
                          self.img_size,
                          self.prototype_shape,
                          self.proto_layer_rf_info,
                          self.num_classes,
                          self.epsilon)


    def get_joint_parameters(self, base_lr=1.0):
        """A parameter list which decides optimization hyper-parameters,
            such as the relative learning rate of each layer
        """
        params = [
            {"params": self.features.parameters(), "lr": 0.1 * base_lr if self.finetune else 1.0 * base_lr},
            {"params": self.add_on_layers.parameters(), "lr": 1.0 * base_lr},
            {"params": self.prototype_vectors, "lr": 1.0 * base_lr},
            {"params": self.last_layer.parameters(), "lr": 1.0 * base_lr}
        ]
        return params  

    
def construct_PPNet(base_architecture, pretrained=True, img_size=224,
                    prototype_shape=(2000, 512, 1, 1), num_classes=200,
                    prototype_activation_function='log',
                    add_on_layers_type='notype',
                    pool_type='avg',
                    distance_type='cosine',
                    scale=8.0):
    features = base_architecture_to_features[base_architecture](pretrained=pretrained)
    layer_filter_sizes, layer_strides, layer_paddings = features.conv_info()
    proto_layer_rf_info = compute_proto_layer_rf_info_v2(img_size=img_size,
                                                         layer_filter_sizes=layer_filter_sizes,
                                                         layer_strides=layer_strides,
                                                         layer_paddings=layer_paddings,
                                                         prototype_kernel_size=prototype_shape[2])
    
    return PPNet(features=features,
                 img_size=img_size,
                 prototype_shape=prototype_shape,
                 proto_layer_rf_info=proto_layer_rf_info,
                 num_classes=num_classes,
                 init_weights=True,
                 prototype_activation_function=prototype_activation_function,
                 add_on_layers_type=add_on_layers_type,
                 pool_type=pool_type,
                 distance_type=distance_type,
                 scale=scale)



==> code/intermodules/preprocess.py <==
import torch

mean = (0.485, 0.456, 0.406)
std = (0.229, 0.224, 0.225)

def preprocess(x, mean, std):
    assert x.size(1) == 3
    y = torch.zeros_like(x)
    for i in range(3):
        y[:, i, :, :] = (x[:, i, :, :] - mean[i]) / std[i]
    return y


def preprocess_input_function(x):
    '''
    allocate new tensor like x and apply the normalization used in the
    pretrained model
    '''
    return preprocess(x, mean=mean, std=std)

def undo_preprocess(x, mean, std):
    assert x.size(1) == 3
    y = torch.zeros_like(x)
    for i in range(3):
        y[:, i, :, :] = x[:, i, :, :] * std[i] + mean[i]
    return y

def undo_preprocess_input_function(x):
    '''
    allocate new tensor like x and undo the normalization used in the
    pretrained model
    '''
    return undo_preprocess(x, mean=mean, std=std)


==> code/intermodules/randaugment.py <==
""" AutoAugment and RandAugment
Implementation adapted from:
    https://github.com/tensorflow/tpu/blob/master/models/official/efficientnet/autoaugment.py
Papers: https://arxiv.org/abs/1805.09501, https://arxiv.org/abs/1906.11172, and https://arxiv.org/abs/1909.13719
Hacked together by Ross Wightman
"""
import random
import math
import re
from PIL import Image, ImageOps, ImageEnhance
import PIL
import numpy as np

import torch
import torch.nn as nn
import torchvision.transforms as transforms

_PIL_VER = tuple([int(x) for x in PIL.__version__.split('.')[:2]])

_FILL = (128, 128, 128)

# This signifies the max integer that the controller RNN could predict for the
# augmentation scheme.
_MAX_LEVEL = 10.

_HPARAMS_DEFAULT = dict(
    translate_const=250,
    img_mean=_FILL,
)

_RANDOM_INTERPOLATION = (Image.BILINEAR, Image.BICUBIC)


def _interpolation(kwargs):
    interpolation = kwargs.pop('resample', Image.BILINEAR)
    if isinstance(interpolation, (list, tuple)):
        return random.choice(interpolation)
    else:
        return interpolation


def _check_args_tf(kwargs):
    if 'fillcolor' in kwargs and _PIL_VER < (5, 0):
        kwargs.pop('fillcolor')
    kwargs['resample'] = _interpolation(kwargs)


def shear_x(img, factor, **kwargs):
    _check_args_tf(kwargs)
    return img.transform(img.size, Image.AFFINE, (1, factor, 0, 0, 1, 0), **kwargs)


def shear_y(img, factor, **kwargs):
    _check_args_tf(kwargs)
    return img.transform(img.size, Image.AFFINE, (1, 0, 0, factor, 1, 0), **kwargs)


def translate_x_rel(img, pct, **kwargs):
    pixels = pct * img.size[0]
    _check_args_tf(kwargs)
    return img.transform(img.size, Image.AFFINE, (1, 0, pixels, 0, 1, 0), **kwargs)


def translate_y_rel(img, pct, **kwargs):
    pixels = pct * img.size[1]
    _check_args_tf(kwargs)
    return img.transform(img.size, Image.AFFINE, (1, 0, 0, 0, 1, pixels), **kwargs)


def translate_x_abs(img, pixels, **kwargs):
    _check_args_tf(kwargs)
    return img.transform(img.size, Image.AFFINE, (1, 0, pixels, 0, 1, 0), **kwargs)


def translate_y_abs(img, pixels, **kwargs):
    _check_args_tf(kwargs)
    return img.transform(img.size, Image.AFFINE, (1, 0, 0, 0, 1, pixels), **kwargs)


def rotate(img, degrees, **kwargs):
    _check_args_tf(kwargs)
    if _PIL_VER >= (5, 2):
        return img.rotate(degrees, **kwargs)
    elif _PIL_VER >= (5, 0):
        w, h = img.size
        post_trans = (0, 0)
        rotn_center = (w / 2.0, h / 2.0)
        angle = -math.radians(degrees)
        matrix = [
            round(math.cos(angle), 15),
            round(math.sin(angle), 15),
            0.0,
            round(-math.sin(angle), 15),
            round(math.cos(angle), 15),
            0.0,
        ]

        def transform(x, y, matrix):
            (a, b, c, d, e, f) = matrix
            return a * x + b * y + c, d * x + e * y + f

        matrix[2], matrix[5] = transform(
            -rotn_center[0] - post_trans[0], -rotn_center[1] - post_trans[1], matrix
        )
        matrix[2] += rotn_center[0]
        matrix[5] += rotn_center[1]
        return img.transform(img.size, Image.AFFINE, matrix, **kwargs)
    else:
        return img.rotate(degrees, resample=kwargs['resample'])


def auto_contrast(img, **__):
    return ImageOps.autocontrast(img)


def invert(img, **__):
    return ImageOps.invert(img)


def identity(img, **__):
    return img


def equalize(img, **__):
    return ImageOps.equalize(img)


def solarize(img, thresh, **__):
    return ImageOps.solarize(img, thresh)


def solarize_add(img, add, thresh=128, **__):
    lut = []
    for i in range(256):
        if i < thresh:
            lut.append(min(255, i + add))
        else:
            lut.append(i)
    if img.mode in ("L", "RGB"):
        if img.mode == "RGB" and len(lut) == 256:
            lut = lut + lut + lut
        return img.point(lut)
    else:
        return img


def posterize(img, bits_to_keep, **__):
    if bits_to_keep >= 8:
        return img
    return ImageOps.posterize(img, bits_to_keep)


def contrast(img, factor, **__):
    return ImageEnhance.Contrast(img).enhance(factor)


def color(img, factor, **__):
    return ImageEnhance.Color(img).enhance(factor)


def brightness(img, factor, **__):
    return ImageEnhance.Brightness(img).enhance(factor)


def sharpness(img, factor, **__):
    return ImageEnhance.Sharpness(img).enhance(factor)


def _randomly_negate(v):
    """With 50% prob, negate the value"""
    return -v if random.random() > 0.5 else v


def _rotate_level_to_arg(level, _hparams):
    # range [-30, 30]
    level = (level / _MAX_LEVEL) * 30.
    level = _randomly_negate(level)
    return level,


def _enhance_level_to_arg(level, _hparams):
    # range [0.1, 1.9]
    return (level / _MAX_LEVEL) * 1.8 + 0.1,


def _shear_level_to_arg(level, _hparams):
    # range [-0.3, 0.3]
    level = (level / _MAX_LEVEL) * 0.3
    level = _randomly_negate(level)
    return level,


def _translate_abs_level_to_arg(level, hparams):
    translate_const = hparams['translate_const']
    level = (level / _MAX_LEVEL) * float(translate_const)
    level = _randomly_negate(level)
    return level,


def _translate_rel_level_to_arg(level, _hparams):
    # range [-0.45, 0.45]
    level = (level / _MAX_LEVEL) * 0.45
    level = _randomly_negate(level)
    return level,


def _posterize_original_level_to_arg(level, _hparams):
    # As per original AutoAugment paper description
    # range [4, 8], 'keep 4 up to 8 MSB of image'
    return int((level / _MAX_LEVEL) * 4) + 4,


def _posterize_research_level_to_arg(level, _hparams):
    # As per Tensorflow models research and UDA impl
    # range [4, 0], 'keep 4 down to 0 MSB of original image'
    return 4 - int((level / _MAX_LEVEL) * 4),


def _posterize_tpu_level_to_arg(level, _hparams):
    # As per Tensorflow TPU EfficientNet impl
    # range [0, 4], 'keep 0 up to 4 MSB of original image'
    return int((level / _MAX_LEVEL) * 4),


def _solarize_level_to_arg(level, _hparams):
    # range [0, 256]
    return int((level / _MAX_LEVEL) * 256),


def _solarize_add_level_to_arg(level, _hparams):
    # range [0, 110]
    return int((level / _MAX_LEVEL) * 110),


LEVEL_TO_ARG = {
    'AutoContrast': None,
    'Equalize': None,
    'Invert': None,
    'Identity': None,
    'Rotate': _rotate_level_to_arg,
    # There are several variations of the posterize level scaling in various Tensorflow/Google repositories/papers
    'PosterizeOriginal': _posterize_original_level_to_arg,
    'PosterizeResearch': _posterize_research_level_to_arg,
    'PosterizeTpu': _posterize_tpu_level_to_arg,
    'Solarize': _solarize_level_to_arg,
    'SolarizeAdd': _solarize_add_level_to_arg,
    'Color': _enhance_level_to_arg,
    'Contrast': _enhance_level_to_arg,
    'Brightness': _enhance_level_to_arg,
    'Sharpness': _enhance_level_to_arg,
    'ShearX': _shear_level_to_arg,
    'ShearY': _shear_level_to_arg,
    'TranslateX': _translate_abs_level_to_arg,
    'TranslateY': _translate_abs_level_to_arg,
    'TranslateXRel': _translate_rel_level_to_arg,
    'TranslateYRel': _translate_rel_level_to_arg,
}


NAME_TO_OP = {
    'AutoContrast': auto_contrast,
    'Equalize': equalize,
    'Invert': invert,
    'Identity': identity,
    'Rotate': rotate,
    'PosterizeOriginal': posterize,
    'PosterizeResearch': posterize,
    'PosterizeTpu': posterize,
    'Solarize': solarize,
    'SolarizeAdd': solarize_add,
    'Color': color,
    'Contrast': contrast,
    'Brightness': brightness,
    'Sharpness': sharpness,
    'ShearX': shear_x,
    'ShearY': shear_y,
    'TranslateX': translate_x_abs,
    'TranslateY': translate_y_abs,
    'TranslateXRel': translate_x_rel,
    'TranslateYRel': translate_y_rel,
}


class AutoAugmentOp:

    def __init__(self, name, prob=0.5, magnitude=10, hparams=None):
        hparams = hparams or _HPARAMS_DEFAULT
        self.aug_fn = NAME_TO_OP[name]
        self.level_fn = LEVEL_TO_ARG[name]
        self.prob = prob
        self.magnitude = magnitude
        self.hparams = hparams.copy()
        self.kwargs = dict(
            fillcolor=hparams['img_mean'] if 'img_mean' in hparams else _FILL,
            resample=hparams['interpolation'] if 'interpolation' in hparams else _RANDOM_INTERPOLATION,
        )

        # If magnitude_std is > 0, we introduce some randomness
        # in the usually fixed policy and sample magnitude from a normal distribution
        # with mean `magnitude` and std-dev of `magnitude_std`.
        # NOTE This is my own hack, being tested, not in papers or reference impls.
        self.magnitude_std = self.hparams.get('magnitude_std', 0)

    def __call__(self, img):
        if random.random() > self.prob:
            return img
        magnitude = self.magnitude
        if self.magnitude_std and self.magnitude_std > 0:
            magnitude = random.gauss(magnitude, self.magnitude_std)
        magnitude = min(_MAX_LEVEL, max(0, magnitude)) # clip to valid range
        level_args = self.level_fn(magnitude, self.hparams) if self.level_fn is not None else tuple()
        return self.aug_fn(img, *level_args, **self.kwargs)


_RAND_TRANSFORMS = [
    'AutoContrast',
    'Equalize',
    'Invert',
    'Rotate',
    'PosterizeTpu',
    'Solarize',
    'SolarizeAdd',
    'Color',
    'Contrast',
    'Brightness',
    'Sharpness',
    'ShearX',
    'ShearY',
    'TranslateXRel',
    'TranslateYRel',
    #'Cutout'  # FIXME I implement this as random erasing separately
]

_RAND_TRANSFORMS_CMC = [
    'AutoContrast',
    'Identity',
    'Rotate',
    'Sharpness',
    'ShearX',
    'ShearY',
    'TranslateXRel',
    'TranslateYRel',
    #'Cutout'  # FIXME I implement this as random erasing separately
]


# These experimental weights are based loosely on the relative improvements mentioned in paper.
# They may not result in increased performance, but could likely be tuned to so.
_RAND_CHOICE_WEIGHTS_0 = {
    'Rotate': 0.3,
    'ShearX': 0.2,
    'ShearY': 0.2,
    'TranslateXRel': 0.1,
    'TranslateYRel': 0.1,
    'Color': .025,
    'Sharpness': 0.025,
    'AutoContrast': 0.025,
    'Solarize': .005,
    'SolarizeAdd': .005,
    'Contrast': .005,
    'Brightness': .005,
    'Equalize': .005,
    'PosterizeTpu': 0,
    'Invert': 0,
}


def _select_rand_weights(weight_idx=0, transforms=None):
    transforms = transforms or _RAND_TRANSFORMS
    assert weight_idx == 0  # only one set of weights currently
    rand_weights = _RAND_CHOICE_WEIGHTS_0
    probs = [rand_weights[k] for k in transforms]
    probs /= np.sum(probs)
    return probs


def rand_augment_ops(magnitude=10, hparams=None, transforms=None):
    """rand augment ops for RGB images"""
    hparams = hparams or _HPARAMS_DEFAULT
    transforms = transforms or _RAND_TRANSFORMS
    return [AutoAugmentOp(
        name, prob=0.5, magnitude=magnitude, hparams=hparams) for name in transforms]


def rand_augment_ops_cmc(magnitude=10, hparams=None, transforms=None):
    """rand augment ops for CMC images (removing color ops)"""
    hparams = hparams or _HPARAMS_DEFAULT
    transforms = transforms or _RAND_TRANSFORMS_CMC
    return [AutoAugmentOp(
        name, prob=0.5, magnitude=magnitude, hparams=hparams) for name in transforms]


class RandAugment:
    def __init__(self, ops, num_layers=2, choice_weights=None):
        self.ops = ops
        self.num_layers = num_layers
        self.choice_weights = choice_weights

    def __call__(self, img):
        # no replacement when using weighted choice
        ops = np.random.choice(
            self.ops, self.num_layers, replace=self.choice_weights is None, p=self.choice_weights)
        for op in ops:
            img = op(img)
        return img


def rand_augment_transform(config_str, hparams, use_cmc=False):
    """
    Create a RandAugment transform
    :param config_str: String defining configuration of random augmentation. Consists of multiple sections separated by
    dashes ('-'). The first section defines the specific variant of rand augment (currently only 'rand'). The remaining
    sections, not order sepecific determine
        'm' - integer magnitude of rand augment
        'n' - integer num layers (number of transform ops selected per image)
        'w' - integer probabiliy weight index (index of a set of weights to influence choice of op)
        'mstd' -  float std deviation of magnitude noise applied
    Ex 'rand-m9-n3-mstd0.5' results in RandAugment with magnitude 9, num_layers 3, magnitude_std 0.5
    'rand-mstd1-w0' results in magnitude_std 1.0, weights 0, default magnitude of 10 and num_layers 2
    :param hparams: Other hparams (kwargs) for the RandAugmentation scheme
    :param use_cmc: Flag indicates removing augmentation for coloring ops.
    :return: A PyTorch compatible Transform
    """
    magnitude = _MAX_LEVEL  # default to _MAX_LEVEL for magnitude (currently 10)
    num_layers = 2  # default to 2 ops per image
    weight_idx = None  # default to no probability weights for op choice
    config = config_str.split('-')
    assert config[0] == 'rand'
    config = config[1:]
    for c in config:
        cs = re.split(r'(\d.*)', c)
        if len(cs) < 2:
            continue
        key, val = cs[:2]
        if key == 'mstd':
            # noise param injected via hparams for now
            hparams.setdefault('magnitude_std', float(val))
        elif key == 'm':
            magnitude = int(val)
        elif key == 'n':
            num_layers = int(val)
        elif key == 'w':
            weight_idx = int(val)
        else:
            assert False, 'Unknown RandAugment config section'
    if use_cmc:
        ra_ops = rand_augment_ops_cmc(magnitude=magnitude, hparams=hparams)
    else:
        ra_ops = rand_augment_ops(magnitude=magnitude, hparams=hparams)
    choice_weights = None if weight_idx is None else _select_rand_weights(weight_idx)
    return RandAugment(ra_ops, num_layers, choice_weights=choice_weights)


class GaussianBlur(object):
    """blur a single image on CPU"""
    def __init__(self, kernel_size):
        radias = kernel_size // 2
        kernel_size = radias * 2 + 1
        self.blur_h = nn.Conv2d(3, 3, kernel_size=(kernel_size, 1),
                                stride=1, padding=0, bias=False, groups=3)
        self.blur_v = nn.Conv2d(3, 3, kernel_size=(1, kernel_size),
                                stride=1, padding=0, bias=False, groups=3)
        self.k = kernel_size
        self.r = radias

        self.blur = nn.Sequential(
            nn.ReflectionPad2d(radias),
            self.blur_h,
            self.blur_v
        )

        self.pil_to_tensor = transforms.ToTensor()
        self.tensor_to_pil = transforms.ToPILImage()

    def __call__(self, img):
        img = self.pil_to_tensor(img).unsqueeze(0)

        sigma = np.random.uniform(0.1, 2.0)
        x = np.arange(-self.r, self.r + 1)
        x = np.exp(-np.power(x, 2) / (2 * sigma * sigma))
        x = x / x.sum()
        x = torch.from_numpy(x).view(1, -1).repeat(3, 1)

        self.blur_h.weight.data.copy_(x.view(3, 1, self.k, 1))
        self.blur_v.weight.data.copy_(x.view(3, 1, 1, self.k))

        with torch.no_grad():
            img = self.blur(img)
            img = img.squeeze()

        img = self.tensor_to_pil(img)

        return img


==> code/intermodules/receptive_field.py <==
import math

def compute_layer_rf_info(layer_filter_size, layer_stride, layer_padding,
                          previous_layer_rf_info):
    n_in = previous_layer_rf_info[0] # input size
    j_in = previous_layer_rf_info[1] # receptive field jump of input layer
    r_in = previous_layer_rf_info[2] # receptive field size of input layer
    start_in = previous_layer_rf_info[3] # center of receptive field of input layer

    if layer_padding == 'SAME':
        n_out = math.ceil(float(n_in) / float(layer_stride))
        if (n_in % layer_stride == 0):
            pad = max(layer_filter_size - layer_stride, 0)
        else:
            pad = max(layer_filter_size - (n_in % layer_stride), 0)
        assert(n_out == math.floor((n_in - layer_filter_size + pad)/layer_stride) + 1) # sanity check
        assert(pad == (n_out-1)*layer_stride - n_in + layer_filter_size) # sanity check
    elif layer_padding == 'VALID':
        n_out = math.ceil(float(n_in - layer_filter_size + 1) / float(layer_stride))
        pad = 0
        assert(n_out == math.floor((n_in - layer_filter_size + pad)/layer_stride) + 1) # sanity check
        assert(pad == (n_out-1)*layer_stride - n_in + layer_filter_size) # sanity check
    else:
        # layer_padding is an int that is the amount of padding on one side
        pad = layer_padding * 2
        n_out = math.floor((n_in - layer_filter_size + pad)/layer_stride) + 1

    pL = math.floor(pad/2)

    j_out = j_in * layer_stride
    r_out = r_in + (layer_filter_size - 1)*j_in
    start_out = start_in + ((layer_filter_size - 1)/2 - pL)*j_in
    return [n_out, j_out, r_out, start_out]

def compute_rf_protoL_at_spatial_location(img_size, height_index, width_index, protoL_rf_info):
    n = protoL_rf_info[0]
    j = protoL_rf_info[1]
    r = protoL_rf_info[2]
    start = protoL_rf_info[3]
    assert(height_index < n)
    assert(width_index < n)

    center_h = start + (height_index*j)
    center_w = start + (width_index*j)

    rf_start_height_index = max(int(center_h - (r/2)), 0)
    rf_end_height_index = min(int(center_h + (r/2)), img_size)

    rf_start_width_index = max(int(center_w - (r/2)), 0)
    rf_end_width_index = min(int(center_w + (r/2)), img_size)

    return [rf_start_height_index, rf_end_height_index,
            rf_start_width_index, rf_end_width_index]

def compute_rf_prototype(img_size, prototype_patch_index, protoL_rf_info):
    img_index = prototype_patch_index[0]
    height_index = prototype_patch_index[1]
    width_index = prototype_patch_index[2]
    rf_indices = compute_rf_protoL_at_spatial_location(img_size,
                                                       height_index,
                                                       width_index,
                                                       protoL_rf_info)
    return [img_index, rf_indices[0], rf_indices[1],
            rf_indices[2], rf_indices[3]]

def compute_rf_prototypes(img_size, prototype_patch_indices, protoL_rf_info):
    rf_prototypes = []
    for prototype_patch_index in prototype_patch_indices:
        img_index = prototype_patch_index[0]
        height_index = prototype_patch_index[1]
        width_index = prototype_patch_index[2]
        rf_indices = compute_rf_protoL_at_spatial_location(img_size,
                                                           height_index,
                                                           width_index,
                                                           protoL_rf_info)
        rf_prototypes.append([img_index, rf_indices[0], rf_indices[1],
                              rf_indices[2], rf_indices[3]])
    return rf_prototypes

def compute_proto_layer_rf_info(img_size, cfg, prototype_kernel_size):
    rf_info = [img_size, 1, 1, 0.5]

    for v in cfg:
        if v == 'M':
            rf_info = compute_layer_rf_info(layer_filter_size=2,
                                            layer_stride=2,
                                            layer_padding='SAME',
                                            previous_layer_rf_info=rf_info)
        else:
            rf_info = compute_layer_rf_info(layer_filter_size=3,
                                            layer_stride=1,
                                            layer_padding='SAME',
                                            previous_layer_rf_info=rf_info)

    proto_layer_rf_info = compute_layer_rf_info(layer_filter_size=prototype_kernel_size,
                                                layer_stride=1,
                                                layer_padding='VALID',
                                                previous_layer_rf_info=rf_info)

    return proto_layer_rf_info

def compute_proto_layer_rf_info_v2(img_size, layer_filter_sizes, layer_strides, layer_paddings, prototype_kernel_size):

    assert(len(layer_filter_sizes) == len(layer_strides))
    assert(len(layer_filter_sizes) == len(layer_paddings))

    rf_info = [img_size, 1, 1, 0.5]

    for i in range(len(layer_filter_sizes)):
        filter_size = layer_filter_sizes[i]
        stride_size = layer_strides[i]
        padding_size = layer_paddings[i]

        rf_info = compute_layer_rf_info(layer_filter_size=filter_size,
                                layer_stride=stride_size,
                                layer_padding=padding_size,
                                previous_layer_rf_info=rf_info)

    proto_layer_rf_info = compute_layer_rf_info(layer_filter_size=prototype_kernel_size,
                                                layer_stride=1,
                                                layer_padding='VALID',
                                                previous_layer_rf_info=rf_info)

    return proto_layer_rf_info



==> code/intermodules/resnet_features.py <==
import torch
import torch.nn as nn
import torch.utils.model_zoo as model_zoo

model_urls = {
    'resnet18': 'https://download.pytorch.org/models/resnet18-5c106cde.pth',
    'resnet34': 'https://download.pytorch.org/models/resnet34-333f7ec4.pth',
    'resnet50': 'https://download.pytorch.org/models/resnet50-19c8e357.pth',
    'resnet101': 'https://download.pytorch.org/models/resnet101-5d3b4d8f.pth',
    'resnet152': 'https://download.pytorch.org/models/resnet152-b121ed2d.pth',
}

model_dir = './pretrained_models'

def conv3x3(in_planes, out_planes, stride=1):
    """3x3 convolution with padding"""
    return nn.Conv2d(in_planes, out_planes, kernel_size=3, stride=stride,
                     padding=1, bias=False)


def conv1x1(in_planes, out_planes, stride=1):
    """1x1 convolution"""
    return nn.Conv2d(in_planes, out_planes, kernel_size=1, stride=stride, bias=False)


class BasicBlock(nn.Module):
    # class attribute
    expansion = 1
    num_layers = 2

    def __init__(self, inplanes, planes, stride=1, downsample=None):
        super(BasicBlock, self).__init__()
        # only conv with possibly not 1 stride
        self.conv1 = conv3x3(inplanes, planes, stride)
        self.bn1 = nn.BatchNorm2d(planes)
        self.relu = nn.ReLU(inplace=True)
        self.conv2 = conv3x3(planes, planes)
        self.bn2 = nn.BatchNorm2d(planes)

        # if stride is not 1 then self.downsample cannot be None
        self.downsample = downsample
        self.stride = stride

    def forward(self, x):
        identity = x

        out = self.conv1(x)
        out = self.bn1(out)
        out = self.relu(out)

        out = self.conv2(out)
        out = self.bn2(out)

        if self.downsample is not None:
            identity = self.downsample(x)

        # the residual connection
        out += identity
        out = self.relu(out)

        return out

    def block_conv_info(self):
        block_kernel_sizes = [3, 3]
        block_strides = [self.stride, 1]
        block_paddings = [1, 1]

        return block_kernel_sizes, block_strides, block_paddings


class Bottleneck(nn.Module):
    # class attribute
    expansion = 4
    num_layers = 3

    def __init__(self, inplanes, planes, stride=1, downsample=None):
        super(Bottleneck, self).__init__()
        self.conv1 = conv1x1(inplanes, planes)
        self.bn1 = nn.BatchNorm2d(planes)
        # only conv with possibly not 1 stride
        self.conv2 = conv3x3(planes, planes, stride)
        self.bn2 = nn.BatchNorm2d(planes)
        self.conv3 = conv1x1(planes, planes * self.expansion)
        self.bn3 = nn.BatchNorm2d(planes * self.expansion)
        self.relu = nn.ReLU(inplace=True)

        # if stride is not 1 then self.downsample cannot be None
        self.downsample = downsample
        self.stride = stride

    def forward(self, x):
        identity = x

        out = self.conv1(x)
        out = self.bn1(out)
        out = self.relu(out)

        out = self.conv2(out)
        out = self.bn2(out)
        out = self.relu(out)

        out = self.conv3(out)
        out = self.bn3(out)

        if self.downsample is not None:
            identity = self.downsample(x)

        out += identity
        out = self.relu(out)

        return out

    def block_conv_info(self):
        block_kernel_sizes = [1, 3, 1]
        block_strides = [1, self.stride, 1]
        block_paddings = [0, 1, 0]

        return block_kernel_sizes, block_strides, block_paddings


class ResNet_features(nn.Module):
    '''
    the convolutional layers of ResNet
    the average pooling and final fully convolutional layer is removed
    '''

    def __init__(self, block, layers, num_classes=1000, zero_init_residual=False):
        super(ResNet_features, self).__init__()

        self.inplanes = 64

        # the first convolutional layer before the structured sequence of blocks
        self.conv1 = nn.Conv2d(3, 64, kernel_size=7, stride=2, padding=3,
                               bias=False)
        self.bn1 = nn.BatchNorm2d(64)
        self.relu = nn.ReLU(inplace=True)
        self.maxpool = nn.MaxPool2d(kernel_size=3, stride=2, padding=1)
        # comes from the first conv and the following max pool
        self.kernel_sizes = [7, 3]
        self.strides = [2, 2]
        self.paddings = [3, 1]

        # the following layers, each layer is a sequence of blocks
        self.block = block
        self.layers = layers
        self.layer1 = self._make_layer(block=block, planes=64, num_blocks=self.layers[0])
        self.layer2 = self._make_layer(block=block, planes=128, num_blocks=self.layers[1], stride=2)
        self.layer3 = self._make_layer(block=block, planes=256, num_blocks=self.layers[2], stride=2)
        self.layer4 = self._make_layer(block=block, planes=512, num_blocks=self.layers[3], stride=2)

        # initialize the parameters
        for m in self.modules():
            if isinstance(m, nn.Conv2d):
                nn.init.kaiming_normal_(m.weight, mode='fan_out', nonlinearity='relu')
            elif isinstance(m, nn.BatchNorm2d):
                nn.init.constant_(m.weight, 1)
                nn.init.constant_(m.bias, 0)

        # Zero-initialize the last BN in each residual branch,
        # so that the residual branch starts with zeros, and each residual block behaves like an identity.
        # This improves the model by 0.2~0.3% according to https://arxiv.org/abs/1706.02677
        if zero_init_residual:
            for m in self.modules():
                if isinstance(m, Bottleneck):
                    nn.init.constant_(m.bn3.weight, 0)
                elif isinstance(m, BasicBlock):
                    nn.init.constant_(m.bn2.weight, 0)

    def _make_layer(self, block, planes, num_blocks, stride=1):
        downsample = None
        if stride != 1 or self.inplanes != planes * block.expansion:
            downsample = nn.Sequential(
                conv1x1(self.inplanes, planes * block.expansion, stride),
                nn.BatchNorm2d(planes * block.expansion),
            )

        layers = []
        # only the first block has downsample that is possibly not None
        layers.append(block(self.inplanes, planes, stride, downsample))

        self.inplanes = planes * block.expansion
        for _ in range(1, num_blocks):
            layers.append(block(self.inplanes, planes))

        # keep track of every block's conv size, stride size, and padding size
        for each_block in layers:
            block_kernel_sizes, block_strides, block_paddings = each_block.block_conv_info()
            self.kernel_sizes.extend(block_kernel_sizes)
            self.strides.extend(block_strides)
            self.paddings.extend(block_paddings)

        return nn.Sequential(*layers)

    def forward(self, x):
        x = self.conv1(x)
        x = self.bn1(x)
        x = self.relu(x)
        x = self.maxpool(x)

        x = self.layer1(x)
        x = self.layer2(x)
        x = self.layer3(x)
        x = self.layer4(x)

        return x

    def conv_info(self):
        return self.kernel_sizes, self.strides, self.paddings

    def num_layers(self):
        '''
        the number of conv layers in the network, not counting the number
        of bypass layers
        '''

        return (self.block.num_layers * self.layers[0]
              + self.block.num_layers * self.layers[1]
              + self.block.num_layers * self.layers[2]
              + self.block.num_layers * self.layers[3]
              + 1)


    def __repr__(self):
        template = 'resnet{}_features'
        return template.format(self.num_layers() + 1)

def resnet18_features(pretrained=False, **kwargs):
    """Constructs a ResNet-18 model.
    Args:
        pretrained (bool): If True, returns a model pre-trained on ImageNet
    """
    model = ResNet_features(BasicBlock, [2, 2, 2, 2], **kwargs)
    if pretrained:
        my_dict = model_zoo.load_url(model_urls['resnet18'], model_dir=model_dir)
        my_dict.pop('fc.weight')
        my_dict.pop('fc.bias')
        model.load_state_dict(my_dict, strict=False)
    return model


def resnet34_features(pretrained=False, **kwargs):
    """Constructs a ResNet-34 model.
    Args:
        pretrained (bool): If True, returns a model pre-trained on ImageNet
    """
    model = ResNet_features(BasicBlock, [3, 4, 6, 3], **kwargs)
    if pretrained:
        my_dict = model_zoo.load_url(model_urls['resnet34'], model_dir=model_dir)
        my_dict.pop('fc.weight')
        my_dict.pop('fc.bias')
        model.load_state_dict(my_dict, strict=False)
    return model


def resnet50_features(pretrained=False, **kwargs):
    """Constructs a ResNet-50 model.
    Args:
        pretrained (bool): If True, returns a model pre-trained on ImageNet
    """
    model = ResNet_features(Bottleneck, [3, 4, 6, 3], **kwargs)
    if pretrained:
        my_dict = model_zoo.load_url(model_urls['resnet50'], model_dir=model_dir)
        my_dict.pop('fc.weight')
        my_dict.pop('fc.bias')
        model.load_state_dict(my_dict, strict=False)
    return model


def resnet101_features(pretrained=False, **kwargs):
    """Constructs a ResNet-101 model.
    Args:
        pretrained (bool): If True, returns a model pre-trained on ImageNet
    """
    model = ResNet_features(Bottleneck, [3, 4, 23, 3], **kwargs)
    if pretrained:
        my_dict = model_zoo.load_url(model_urls['resnet101'], model_dir=model_dir)
        my_dict.pop('fc.weight')
        my_dict.pop('fc.bias')
        model.load_state_dict(my_dict, strict=False)
    return model


def resnet152_features(pretrained=False, **kwargs):
    """Constructs a ResNet-152 model.
    Args:
        pretrained (bool): If True, returns a model pre-trained on ImageNet
    """
    model = ResNet_features(Bottleneck, [3, 8, 36, 3], **kwargs)
    if pretrained:
        my_dict = model_zoo.load_url(model_urls['resnet152'], model_dir=model_dir)
        my_dict.pop('fc.weight')
        my_dict.pop('fc.bias')
        model.load_state_dict(my_dict, strict=False)
    return model


if __name__ == '__main__':

    r18_features = resnet18_features(pretrained=True)
    print(r18_features)

    r34_features = resnet34_features(pretrained=True)
    print(r34_features)

    r50_features = resnet50_features(pretrained=True)
    print(r50_features)

    r101_features = resnet101_features(pretrained=True)
    print(r101_features)

    r152_features = resnet152_features(pretrained=True)
    print(r152_features)


==> code/intermodules/vgg_features.py <==
import torch.nn as nn
import torch.utils.model_zoo as model_zoo

model_urls = {
    'vgg11': 'https://download.pytorch.org/models/vgg11-bbd30ac9.pth',
    'vgg13': 'https://download.pytorch.org/models/vgg13-c768596a.pth',
    'vgg16': 'https://download.pytorch.org/models/vgg16-397923af.pth',
    'vgg19': 'https://download.pytorch.org/models/vgg19-dcbb9e9d.pth',
    'vgg11_bn': 'https://download.pytorch.org/models/vgg11_bn-6002323d.pth',
    'vgg13_bn': 'https://download.pytorch.org/models/vgg13_bn-abd245e5.pth',
    'vgg16_bn': 'https://download.pytorch.org/models/vgg16_bn-6c64b313.pth',
    'vgg19_bn': 'https://download.pytorch.org/models/vgg19_bn-c79401a0.pth',
}

model_dir = './pretrained_models'

cfg = {
    'A': [64, 'M', 128, 'M', 256, 256, 'M', 512, 512, 'M', 512, 512, 'M'],
    'B': [64, 64, 'M', 128, 128, 'M', 256, 256, 'M', 512, 512, 'M', 512, 512, 'M'],
    'D': [64, 64, 'M', 128, 128, 'M', 256, 256, 256, 'M', 512, 512, 512, 'M', 512, 512, 512, 'M'],
    'E': [64, 64, 'M', 128, 128, 'M', 256, 256, 256, 256, 'M', 512, 512, 512, 512, 'M', 512, 512, 512, 512, 'M'],
}

class VGG_features(nn.Module):

    def __init__(self, cfg, batch_norm=False, init_weights=True):
        super(VGG_features, self).__init__()

        self.batch_norm = batch_norm

        self.kernel_sizes = []
        self.strides = []
        self.paddings = []

        self.features = self._make_layers(cfg, batch_norm)

        if init_weights:
            self._initialize_weights()

    def forward(self, x):
        x = self.features(x)
        return x

    def _initialize_weights(self):
        for m in self.modules():
            if isinstance(m, nn.Conv2d):
                nn.init.kaiming_normal_(m.weight, mode='fan_out', nonlinearity='relu')
                if m.bias is not None:
                    nn.init.constant_(m.bias, 0)
            elif isinstance(m, nn.BatchNorm2d):
                nn.init.constant_(m.weight, 1)
                nn.init.constant_(m.bias, 0)
            elif isinstance(m, nn.Linear):
                nn.init.normal_(m.weight, 0, 0.01)
                nn.init.constant_(m.bias, 0)

    def _make_layers(self, cfg, batch_norm):

        self.n_layers = 0

        layers = []
        in_channels = 3
        for v in cfg:
            if v == 'M':
                layers += [nn.MaxPool2d(kernel_size=2, stride=2)]

                self.kernel_sizes.append(2)
                self.strides.append(2)
                self.paddings.append(0)

            else:
                conv2d = nn.Conv2d(in_channels, v, kernel_size=3, padding=1)
                if batch_norm:
                    layers += [conv2d, nn.BatchNorm2d(v), nn.ReLU(inplace=True)]
                else:
                    layers += [conv2d, nn.ReLU(inplace=True)]

                self.n_layers += 1

                self.kernel_sizes.append(3)
                self.strides.append(1)
                self.paddings.append(1)

                in_channels = v

        return nn.Sequential(*layers)

    def conv_info(self):
        return self.kernel_sizes, self.strides, self.paddings

    def num_layers(self):
        '''
        the number of conv layers in the network
        '''
        return self.n_layers

    def __repr__(self):
        template = 'VGG{}, batch_norm={}'
        return template.format(self.num_layers() + 3,
                               self.batch_norm)



def vgg11_features(pretrained=False, **kwargs):
    """VGG 11-layer model (configuration "A")

    Args:
        pretrained (bool): If True, returns a model pre-trained on ImageNet
    """
    if pretrained:
        kwargs['init_weights'] = False
    model = VGG_features(cfg['A'], batch_norm=False, **kwargs)
    if pretrained:
        my_dict = model_zoo.load_url(model_urls['vgg11'], model_dir=model_dir)
        keys_to_remove = set()
        for key in my_dict:
            if key.startswith('classifier'):
                keys_to_remove.add(key)
        for key in keys_to_remove:
            del my_dict[key]
        model.load_state_dict(my_dict, strict=False)
    return model


def vgg11_bn_features(pretrained=False, **kwargs):
    """VGG 11-layer model (configuration "A") with batch normalization

    Args:
        pretrained (bool): If True, returns a model pre-trained on ImageNet
    """
    if pretrained:
        kwargs['init_weights'] = False
    model = VGG_features(cfg['A'], batch_norm=True, **kwargs)
    if pretrained:
        my_dict = model_zoo.load_url(model_urls['vgg11_bn'], model_dir=model_dir)
        keys_to_remove = set()
        for key in my_dict:
            if key.startswith('classifier'):
                keys_to_remove.add(key)
        for key in keys_to_remove:
            del my_dict[key]
        model.load_state_dict(my_dict, strict=False)
    return model


def vgg13_features(pretrained=False, **kwargs):
    """VGG 13-layer model (configuration "B")

    Args:
        pretrained (bool): If True, returns a model pre-trained on ImageNet
    """
    if pretrained:
        kwargs['init_weights'] = False
    model = VGG_features(cfg['B'], batch_norm=False, **kwargs)
    if pretrained:
        my_dict = model_zoo.load_url(model_urls['vgg13'], model_dir=model_dir)
        keys_to_remove = set()
        for key in my_dict:
            if key.startswith('classifier'):
                keys_to_remove.add(key)
        for key in keys_to_remove:
            del my_dict[key]
        model.load_state_dict(my_dict, strict=False)
    return model


def vgg13_bn_features(pretrained=False, **kwargs):
    """VGG 13-layer model (configuration "B") with batch normalization

    Args:
        pretrained (bool): If True, returns a model pre-trained on ImageNet
    """
    if pretrained:
        kwargs['init_weights'] = False
    model = VGG_features(cfg['B'], batch_norm=True, **kwargs)
    if pretrained:
        my_dict = model_zoo.load_url(model_urls['vgg13_bn'], model_dir=model_dir)
        keys_to_remove = set()
        for key in my_dict:
            if key.startswith('classifier'):
                keys_to_remove.add(key)
        for key in keys_to_remove:
            del my_dict[key]
        model.load_state_dict(my_dict, strict=False)
    return model


def vgg16_features(pretrained=False, **kwargs):
    """VGG 16-layer model (configuration "D")

    Args:
        pretrained (bool): If True, returns a model pre-trained on ImageNet
    """
    if pretrained:
        kwargs['init_weights'] = False
    model = VGG_features(cfg['D'], batch_norm=False, **kwargs)
    if pretrained:
        my_dict = model_zoo.load_url(model_urls['vgg16'], model_dir=model_dir)
        keys_to_remove = set()
        for key in my_dict:
            if key.startswith('classifier'):
                keys_to_remove.add(key)
        for key in keys_to_remove:
            del my_dict[key]
        model.load_state_dict(my_dict, strict=False)
    return model


def vgg16_bn_features(pretrained=False, **kwargs):
    """VGG 16-layer model (configuration "D") with batch normalization

    Args:
        pretrained (bool): If True, returns a model pre-trained on ImageNet
    """
    if pretrained:
        kwargs['init_weights'] = False
    model = VGG_features(cfg['D'], batch_norm=True, **kwargs)
    if pretrained:
        my_dict = model_zoo.load_url(model_urls['vgg16_bn'], model_dir=model_dir)
        keys_to_remove = set()
        for key in my_dict:
            if key.startswith('classifier'):
                keys_to_remove.add(key)
        for key in keys_to_remove:
            del my_dict[key]
        model.load_state_dict(my_dict, strict=False)
    return model


def vgg19_features(pretrained=False, **kwargs):
    """VGG 19-layer model (configuration "E")

    Args:
        pretrained (bool): If True, returns a model pre-trained on ImageNet
    """
    if pretrained:
        kwargs['init_weights'] = False
    model = VGG_features(cfg['E'], batch_norm=False, **kwargs)
    if pretrained:
        my_dict = model_zoo.load_url(model_urls['vgg19'], model_dir=model_dir)
        keys_to_remove = set()
        for key in my_dict:
            if key.startswith('classifier'):
                keys_to_remove.add(key)
        for key in keys_to_remove:
            del my_dict[key]
        model.load_state_dict(my_dict, strict=False)
    return model


def vgg19_bn_features(pretrained=False, **kwargs):
    """VGG 19-layer model (configuration 'E') with batch normalization

    Args:
        pretrained (bool): If True, returns a model pre-trained on ImageNet
    """
    if pretrained:
        kwargs['init_weights'] = False
    model = VGG_features(cfg['E'], batch_norm=True, **kwargs)
    if pretrained:
        my_dict = model_zoo.load_url(model_urls['vgg19_bn'], model_dir=model_dir)
        keys_to_remove = set()
        for key in my_dict:
            if key.startswith('classifier'):
                keys_to_remove.add(key)
        for key in keys_to_remove:
            del my_dict[key]
        model.load_state_dict(my_dict, strict=False)
    return model


if __name__ == '__main__':

    vgg11_f = vgg11_features(pretrained=True)
    print(vgg11_f)

    vgg11_bn_f = vgg11_bn_features(pretrained=True)
    print(vgg11_bn_f)

    vgg13_f = vgg13_features(pretrained=True)
    print(vgg13_f)

    vgg13_bn_f = vgg13_bn_features(pretrained=True)
    print(vgg13_bn_f)

    vgg16_f = vgg16_features(pretrained=True)
    print(vgg16_f)

    vgg16_bn_f = vgg16_bn_features(pretrained=True)
    print(vgg16_bn_f)

    vgg19_f = vgg19_features(pretrained=True)
    print(vgg19_f)

    vgg19_bn_f = vgg19_bn_features(pretrained=True)
    print(vgg19_bn_f)

